U-Examples: A Unified Family of Worst-Case Instances for Optimization Algorithms

Worst-case instances show where optimization algorithms fail: the Klee-Minty cube for the simplex method, ill-conditioned and rippled bowls for gradient descent, degenerate minima for Newton's method, redundant Klee-Minty cubes for interior-point methods, unprunable trees for branch-and-bound, deceptive landscapes for metaheuristics, and degenerate cycling for active-set methods. These constructions were developed over seventy years in separate literatures, each with its own tools. This survey reviews them together. We trace the history of rule-specific worst cases across seven representative algorithm classes and organize them with one reading: in each, the optimum lies near the start, yet the algorithm's own update rule is misdirected onto a long trajectory or, at the boundary, into a non-terminating loop. We call such an instance a U-Example; the letter U stands both for the unification and for the U-shaped bowls around which descent methods are made to crawl. A common framework treats every algorithm as a rule on a state space with a progress potential, so that one definition of misdirection, and of the resulting blow-up in cost, covers pivoting, descent, interior-point, tree-search, and population methods. Each member is drawn in a common visual grammar and quantified in general dimension $n$. The blow-up is independent of the dimension for the two descent members and exponential in it for four search members, with degenerate cycling as a breakdown. We connect the constructions to neighbouring theories (oracle complexity, performance estimation, smoothed analysis, and the complexity of local search), each of which asks a different question of the same instances. We then map each worst case to the remedy that defeats it, examine how robust the instances are, and close with open challenges, in particular whether a worst case can be predicted from the update rule alone.

==> anc/U_Examples_Figures_3_8_9.ipynb <==
{
  "cells": [
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "HFnlzawIW9XT"
      },
      "source": [
        "# U-Examples: Figures 3, 8 and 9\n",
        "\n",
        "Code for the three computed figures of the manuscript *U-Examples: A Unified Family of Worst-Case Instances for Optimization Algorithms* (E. Hosseini).\n",
        "\n",
        "| Figure | Section | What it shows |\n",
        "|---|---|---|\n",
        "| 3 | 3 | The three ways a rule is forced the long way: slow (Newton's method), detour (Dantzig's rule on the Klee–Minty cube), break (Dantzig's rule on Beale's program) |\n",
        "| 8 | 8 | Three remedies at work: the cost against the control parameter, for the rule and for a remedy |\n",
        "| 9 | 9.3 | Three members under perturbation |\n",
        "\n",
        "**To run:** Runtime → Run all. The run takes about 3–4 minutes and needs only NumPy and Matplotlib, both preinstalled in Colab. All random draws use fixed seeds, so the figures are the same on every run."
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "Hbh26OpRW9XU"
      },
      "execution_count": 1,
      "outputs": [],
      "source": [
        "import math\n",
        "import numpy as np\n",
        "import matplotlib.pyplot as plt\n",
        "\n",
        "# Style of the paper's figures\n",
        "plt.rcParams.update({\n",
        "    \"font.family\": \"DejaVu Sans\", \"mathtext.fontset\": \"dejavusans\",\n",
        "    \"pdf.fonttype\": 42, \"ps.fonttype\": 42, \"axes.linewidth\": 0.6,\n",
        "    \"savefig.facecolor\": \"white\", \"figure.facecolor\": \"white\",\n",
        "    \"figure.dpi\": 150,                      # sharper display in the notebook\n",
        "})\n",
        "DARK = \"#242424\"; INK = \"#333333\"; MUT = \"#6F7782\"\n",
        "BLUE = \"#2E6FB7\"; GREEN = \"#2E9E4F\"; RED = \"#C8352A\"; PATH = \"#D1481F\"; PURPLE = \"#7B4FA6\"\n",
        "\n",
        "def panel_axes(ax, xlabel=None, ylabel=None):\n",
        "    \"\"\"Recessive axes for the computed charts.\"\"\"\n",
        "    for s in (\"top\", \"right\"): ax.spines[s].set_visible(False)\n",
        "    for s in (\"left\", \"bottom\"): ax.spines[s].set_color(\"#8C9198\"); ax.spines[s].set_linewidth(0.7)\n",
        "    ax.tick_params(colors=INK, labelsize=7.0, width=0.6, length=3, color=\"#8C9198\")\n",
        "    ax.grid(True, color=\"#E7E9EC\", lw=0.6, zorder=0); ax.set_axisbelow(True)\n",
        "    if xlabel: ax.set_xlabel(xlabel, fontsize=7.6, color=INK)\n",
        "    if ylabel: ax.set_ylabel(ylabel, fontsize=7.6, color=INK)\n",
        "\n",
        "def head(ax, name, what):\n",
        "    ax.text(0.0, 1.17, name, transform=ax.transAxes, fontsize=9.2, fontweight=\"bold\", color=DARK, va=\"bottom\")\n",
        "    ax.text(0.0, 1.045, what, transform=ax.transAxes, fontsize=7.0, color=MUT, va=\"bottom\")"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "RjdXtXjaW9XV"
      },
      "source": [
        "## 1. A dense-tableau simplex method with selectable pivot rules\n",
        "\n",
        "Used for the Klee–Minty program and Beale's degenerate program."
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "UZmfZDgCW9XW"
      },
      "execution_count": 2,
      "outputs": [],
      "source": [
        "\"\"\"Dense tableau simplex for  max c^T x, A x <= b, x >= 0 (b > 0), with selectable pivot rule.\n",
        "Used for the Klee--Minty experiments (U-Examples survey).\"\"\"\n",
        "\n",
        "def km_lp(n):\n",
        "    \"\"\"Klee--Minty LP in the classical scaled form:\n",
        "       max sum_j 2^(n-j) x_j  s.t.  2*sum_{j<i} 2^(i-j) x_j + x_i <= 5^i,  x >= 0.\"\"\"\n",
        "    A=np.zeros((n,n)); b=np.zeros(n); c=np.zeros(n)\n",
        "    for i in range(1,n+1):\n",
        "        for j in range(1,i): A[i-1,j-1]=2.0*2**(i-j)\n",
        "        A[i-1,i-1]=1.0; b[i-1]=5.0**i\n",
        "    for j in range(1,n+1): c[j-1]=2.0**(n-j)\n",
        "    return A,b,c\n",
        "\n",
        "def simplex(A,b,c,rule=\"dantzig\",rng=None,maxit=10**6,record=False):\n",
        "    \"\"\"Returns (pivots, status, trace). With record=True the trace lists, for every vertex visited,\n",
        "    the tuple of 0/1 flags (1 if x_j is basic); with record=\"x\" it lists the points x themselves.\"\"\"\n",
        "    m,n=A.shape\n",
        "    T=np.zeros((m+1,n+m+1))\n",
        "    T[:m,:n]=A; T[:m,n:n+m]=np.eye(m); T[:m,-1]=b\n",
        "    T[m,:n]=-c                                   # reduced costs (negative => improving)\n",
        "    basis=list(range(n,n+m)); it=0; trace=[]\n",
        "    def label():\n",
        "        if record==\"x\":\n",
        "            x=np.zeros(n+m); x[basis]=T[:m,-1]; return tuple(float(v) for v in x[:n])\n",
        "        return tuple(1 if j in basis else 0 for j in range(n))\n",
        "    if record: trace.append(label())\n",
        "    tol=1e-9\n",
        "    while it<maxit:\n",
        "        red=T[m,:n+m]\n",
        "        cand=np.where(red<-tol)[0]\n",
        "        if cand.size==0: return it,\"optimal\",trace\n",
        "        def ratio_row(j):\n",
        "            col=T[:m,j]; pos=col>tol\n",
        "            if not pos.any(): return None,None\n",
        "            ratios=np.full(m,np.inf); ratios[pos]=T[:m,-1][pos]/col[pos]\n",
        "            r=int(np.argmin(ratios)); return r,ratios[r]\n",
        "        if rule==\"dantzig\": j=int(cand[np.argmin(red[cand])])\n",
        "        elif rule==\"bland\": j=int(cand[0])\n",
        "        elif rule==\"random\": j=int(rng.choice(cand))\n",
        "        elif rule==\"greatest\":                    # greatest improvement of the objective\n",
        "            best=-1; j=None\n",
        "            for jj in cand:\n",
        "                r,th=ratio_row(jj)\n",
        "                if r is None: return it,\"unbounded\",trace\n",
        "                gain=-red[jj]*th\n",
        "                if gain>best: best=gain; j=int(jj)\n",
        "        elif rule==\"steepest\":                    # steepest edge in the space of all variables\n",
        "            best=-1; j=None\n",
        "            for jj in cand:\n",
        "                col=T[:m,jj]; norm=np.sqrt(1.0+col@col)\n",
        "                val=-red[jj]/norm\n",
        "                if val>best: best=val; j=int(jj)\n",
        "        else: raise ValueError(rule)\n",
        "        r,th=ratio_row(j)\n",
        "        if r is None: return it,\"unbounded\",trace\n",
        "        T[r,:]/=T[r,j]\n",
        "        col=T[:,j].copy(); col[r]=0.0\n",
        "        T-=np.outer(col,T[r,:])\n",
        "        basis[r]=j; it+=1\n",
        "        if record: trace.append(label())\n",
        "    return it,\"maxit\",trace"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "4YURF9XxW9XW"
      },
      "source": [
        "## 2. Perturbations of the Klee–Minty program (Figure 9, left)"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "iAeBs7u4W9XX"
      },
      "execution_count": 3,
      "outputs": [],
      "source": [
        "def rel(n,s,rng):\n",
        "    A,b,c=km_lp(n)\n",
        "    return A*(1+s*rng.standard_normal(A.shape)), b*(1+s*rng.standard_normal(b.shape)), c*(1+s*rng.standard_normal(c.shape))\n",
        "def rownorm(n):\n",
        "    \"\"\"each row (a_i, b_i) scaled to unit norm: the feasible region and the LP are unchanged\"\"\"\n",
        "    A,b,c=km_lp(n); nr=np.sqrt((A*A).sum(1)+b*b)\n",
        "    return A/nr[:,None], b/nr, c"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "28SVSaLJW9XX"
      },
      "source": [
        "## 3. Compute the data of the three figures"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "8V8hJTFWW9XX",
        "outputId": "3283d632-10b9-4361-f375-fb57f39a59da"
      },
      "execution_count": 4,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Data computed for Figures 3, 8 and 9.\n"
          ]
        }
      ],
      "source": [
        "D={}\n",
        "# ---------- mechanisms (Fig: three ways to be forced the long way) ----------\n",
        "m=4; r=(2*m-2)/(2*m-1)\n",
        "D[\"mech_newton\"]=[r**k for k in range(0,41)]\n",
        "it,st,tr=simplex(*km_lp(5),\"dantzig\",record=True); opt=(0,0,0,0,1)\n",
        "D[\"mech_simplex\"]=[sum(a!=b for a,b in zip(t,opt)) for t in tr]\n",
        "\n",
        "# Break: Beale's degenerate LP (max form). Dantzig's rule cycles with period 6; Bland's rule terminates.\n",
        "Ab=np.array([[1/4,-60,-1/25,9],[1/2,-90,-1/50,3],[0,0,1,0]],float); bb=np.array([0,0,1.0]); cb=np.array([3/4,-150,1/50,-6])\n",
        "xs=np.array([1/25,0,1,0]); dist=lambda tr:[float(np.linalg.norm(np.array(t)-xs)) for t in tr]\n",
        "itd,std,trd=simplex(Ab,bb,cb,\"dantzig\",maxit=24,record=\"x\"); itb,stb,trb=simplex(Ab,bb,cb,\"bland\",record=\"x\")\n",
        "_,_,lab=simplex(Ab,bb,cb,\"dantzig\",maxit=24,record=True)\n",
        "period=next(k for k in range(1,25) if lab[k]==lab[0])\n",
        "D[\"mech_break\"]=dict(dantzig=dist(trd),bland=dist(trb),bland_status=stb,bland_pivots=itb,period=period)\n",
        "\n",
        "# ---------- remedy (Fig. remedies): cost against the control parameter, rule versus remedy ----------\n",
        "def newton_count(m,eps=1e-6,scale=1.0):\n",
        "    x=1.0;k=0\n",
        "    while abs(x)>eps and k<10**6: x=x-scale*x/(2*m-1); k+=1\n",
        "    return k\n",
        "ms=list(range(1,11))\n",
        "D[\"rem_newton_m\"]=dict(m=ms,plain=[newton_count(m) for m in ms],lengthened=[newton_count(m,scale=2*m-1) for m in ms],eps=1e-6)\n",
        "def gd_counts(rho,eps=1e-3):\n",
        "    w=2*rho/eps; f=lambda x: 0.5*x*x+(rho/w**2)*math.cos(w*x); g=lambda x: x-(rho/w)*math.sin(w*x)\n",
        "    x=1.0;k=0\n",
        "    while abs(x)>eps: x-=g(x)/(1+rho); k+=1\n",
        "    x=1.0;kb=0\n",
        "    while abs(x)>eps:\n",
        "        t=1.0; gx=g(x)\n",
        "        while f(x-t*gx)>f(x)-1e-4*t*gx*gx: t*=0.5\n",
        "        x=x-t*gx; kb+=1\n",
        "    return k,kb\n",
        "rhos=[1,2,4,8,16,32,64,128,256]; cc=[gd_counts(float(r_)) for r_ in rhos]\n",
        "D[\"rem_gd_rho\"]=dict(rho=rhos,fixed=[c_[0] for c_ in cc],backtracking=[c_[1] for c_ in cc],eps=1e-3)\n",
        "rng=np.random.default_rng(0); ns=list(range(2,15)); piv={k:[] for k in (\"dantzig\",\"bland\",\"random\",\"steepest\",\"greatest\")}\n",
        "for n in ns:\n",
        "    A,b,c=km_lp(n)\n",
        "    for k in (\"dantzig\",\"bland\",\"steepest\",\"greatest\"): piv[k].append(simplex(A,b,c,k)[0])\n",
        "    piv[\"random\"].append(float(np.mean([simplex(A,b,c,\"random\",rng=rng)[0] for _ in range(200)])))\n",
        "D[\"rem_simplex_n\"]=ns; D[\"rem_simplex\"]=piv\n",
        "\n",
        "# ---------- fragility ----------\n",
        "rng=np.random.default_rng(1); sig=[float(s) for s in 10.0**np.arange(-4,-0.2,0.2)]; frag={}\n",
        "for n in (8,10,12):\n",
        "    rows=[]\n",
        "    for s in sig:\n",
        "        pv=[]\n",
        "        for _ in range(60):\n",
        "            A,b,c=rel(n,s,rng)\n",
        "            if (b<=0).any(): continue\n",
        "            itn,stt,_=simplex(A,b,c,\"dantzig\")\n",
        "            if stt==\"optimal\": pv.append(itn)\n",
        "        pv=np.array(pv); rows.append(dict(sigma=s,median=float(np.median(pv)),q25=float(np.percentile(pv,25)),q75=float(np.percentile(pv,75)),ok=int(pv.size)))\n",
        "    A,b,c=rownorm(n); frag[str(n)]=dict(rows=rows,rescaled=int(simplex(A,b,c,\"dantzig\")[0]),exact=2**n-1)\n",
        "D[\"frag_simplex\"]=frag\n",
        "def newton_reg(m,lam,eps=1e-6,x0=1.0,cap=10**5):\n",
        "    x=x0;k=0\n",
        "    while abs(x)>eps and k<cap:\n",
        "        x=x-(2*m*x**(2*m-1)+lam*x)/(2*m*(2*m-1)*x**(2*m-2)+lam); k+=1\n",
        "    return k\n",
        "lams=[0.0]+[float(l) for l in 10.0**np.arange(-12,0.01,0.5)]\n",
        "D[\"frag_newton\"]={str(m):[newton_reg(m,l) for l in lams] for m in (2,4,8)}; D[\"frag_newton_lams\"]=lams\n",
        "def gd_smoothed(rho,sw,eps=1e-3):\n",
        "    w=2*rho/eps; rs=rho*math.exp(-0.5*sw*sw); x=1.0;k=0\n",
        "    while abs(x)>eps and k<10**6: x-=(x-(rs/w)*math.sin(w*x))/(1+rs); k+=1\n",
        "    return k\n",
        "sws=[float(v) for v in np.linspace(0,4,41)]\n",
        "D[\"frag_gd\"]={str(int(r_)):[gd_smoothed(r_,s) for s in sws] for r_ in (16.0,64.0,256.0)}; D[\"frag_gd_sw\"]=sws\n",
        "print(\"Data computed for Figures 3, 8 and 9.\")"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "JfkQFj1OW9XY"
      },
      "source": [
        "## 4. Figure 3: slow, detour, break"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 418
        },
        "id": "xeLv_5UfW9XZ",
        "outputId": "75e49df2-f320-40a5-809d-5d6fc6672c56"
      },
      "execution_count": 5,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1140x405 with 3 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ],
      "source": [
        "# Figure 3: the three ways a rule is forced the long way\n",
        "fig, axs = plt.subplots(1, 3, figsize=(7.6, 2.7)); fig.subplots_adjust(left=0.065, right=0.99, top=0.80, bottom=0.175, wspace=0.30)\n",
        "\n",
        "\n",
        "# ---- slow ----\n",
        "ax = axs[0]; y = D[\"mech_newton\"]; k = np.arange(len(y))\n",
        "ax.plot(k, y, color=PATH, lw=1.6, marker=\"o\", ms=2.6, zorder=3)\n",
        "ax.plot([0, 1], [1, 0], color=GREEN, lw=1.6, ls=(0, (4, 2)), marker=\"s\", ms=3.6, zorder=4)\n",
        "ax.set_xlim(-1, 40); ax.set_ylim(-0.04, 1.06); panel_axes(ax, \"step $k$\", r\"potential $\\Phi$ (distance to $x^\\star$)\")\n",
        "ax.text(11.5, 0.40, \"rule: each step removes\\none seventh of the distance\", fontsize=6.6, color=PATH, linespacing=1.25)\n",
        "ax.text(2.3, 0.955, \"guided: one step\", fontsize=6.6, color=GREEN)\n",
        "head(ax, \"Slow\", r\"Newton's method on $\\Sigma_i\\,x_i^{8}$\")\n",
        "\n",
        "# ---- detour ----\n",
        "ax = axs[1]; y = D[\"mech_simplex\"]; k = np.arange(len(y))\n",
        "ax.plot(k, y, color=PATH, lw=1.5, marker=\"o\", ms=2.8, zorder=3)\n",
        "ax.plot([0, 1], [1, 0], color=GREEN, lw=1.6, ls=(0, (4, 2)), marker=\"s\", ms=3.6, zorder=4)\n",
        "ax.set_xlim(-1, 32.5); ax.set_ylim(-0.2, 6.1); ax.set_yticks(range(6)); panel_axes(ax, \"pivot\", r\"potential $\\Phi$ (pivots from $x^\\star$)\")\n",
        "away = sum(1 for a, b in zip(y, y[1:]) if b > a)\n",
        "ax.text(12.6, 5.05, f\"rule: {len(y) - 1} pivots,\\n{away} of them away from $x^\\\\star$\", fontsize=6.6, color=PATH, linespacing=1.25)\n",
        "ax.text(2.3, -0.03, \"guided: one pivot\", fontsize=6.6, color=GREEN, va=\"bottom\")\n",
        "head(ax, \"Detour\", \"Dantzig's rule on the Klee–Minty cube, $n=5$\")\n",
        "\n",
        "# ---- break ----\n",
        "ax = axs[2]; B = D[\"mech_break\"]; yd = np.array(B[\"dantzig\"]) / B[\"dantzig\"][0]; yb = np.array(B[\"bland\"]) / B[\"bland\"][0]\n",
        "ax.plot(np.arange(len(yd)), yd, color=RED, lw=1.5, marker=\"o\", ms=2.8, zorder=3)\n",
        "ax.plot(np.arange(len(yb)), yb, color=GREEN, lw=1.6, ls=(0, (4, 2)), marker=\"s\", ms=3.6, zorder=4)\n",
        "for c in range(B[\"period\"], len(yd), B[\"period\"]): ax.axvline(c, color=\"#B9BEC5\", lw=0.7, ls=(0, (2, 2)), zorder=1)\n",
        "ax.set_xlim(-1, 24.8); ax.set_ylim(-0.04, 1.5); panel_axes(ax, \"pivot\", r\"potential $\\Phi$ (relative distance)\")\n",
        "ax.text(6.6, 1.13, \"rule: the basis repeats every\\nsix pivots; the point is fixed\", fontsize=6.6, color=RED, linespacing=1.25)\n",
        "ax.text(7.0, 0.30, \"an anti-cycling rule\\n(Bland) leaves the\\ndegenerate vertex\", fontsize=6.6, color=GREEN, linespacing=1.25,\n",
        "        bbox=dict(fc=\"white\", ec=\"none\", pad=1.0), zorder=2)\n",
        "head(ax, \"Break\", \"Dantzig's rule, Beale's program\")\n",
        "fig3 = fig\n",
        "plt.show()"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "wRg6So_nW9Xa"
      },
      "source": [
        "## 5. Figure 8: three remedies at work"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 425
        },
        "id": "AXkPJQPkW9Xa",
        "outputId": "fa3b743a-1754-4176-fa2e-cc19b3a5889b"
      },
      "execution_count": 6,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1140x412.5 with 3 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ],
      "source": [
        "# Figure 8: cost against the control parameter, for the rule and for a remedy\n",
        "fig, axs = plt.subplots(1, 3, figsize=(7.6, 2.75)); fig.subplots_adjust(left=0.065, right=0.985, top=0.80, bottom=0.17, wspace=0.31)\n",
        "\n",
        "# ---- Newton: iterations against the flatness order ----\n",
        "ax = axs[0]; N = D[\"rem_newton_m\"]; x = 2 * np.array(N[\"m\"])\n",
        "ax.plot(x, N[\"plain\"], color=PATH, lw=1.6, marker=\"o\", ms=3.2, zorder=3)\n",
        "ax.plot(x, N[\"lengthened\"], color=GREEN, lw=1.6, ls=(0, (4, 2)), marker=\"D\", ms=3.0, zorder=4)\n",
        "ax.set_xlim(1, 21); ax.set_ylim(-8, 275); ax.set_xticks(range(2, 21, 4)); panel_axes(ax, \"flatness order $2m$\", \"iterations\")\n",
        "ax.text(2.2, 205, \"plain Newton step:\\n\" + r\"about $(2m-1)\\ln(1/\\varepsilon)$\", fontsize=6.6, color=PATH, ha=\"left\", linespacing=1.25)\n",
        "ax.text(20.6, 14, \"step lengthened by $2m-1$: 1\", fontsize=6.6, color=GREEN, ha=\"right\")\n",
        "head(ax, \"Newton\", r\"flat-bottomed bowl, distance $10^{-6}$\")\n",
        "\n",
        "# ---- gradient: steps against the roughness ----\n",
        "ax = axs[1]; G = D[\"rem_gd_rho\"]\n",
        "ax.loglog(G[\"rho\"], G[\"fixed\"], color=PATH, lw=1.6, marker=\"o\", ms=3.2, zorder=3)\n",
        "ax.loglog(G[\"rho\"], G[\"backtracking\"], color=GREEN, lw=1.6, ls=(0, (4, 2)), marker=\"D\", ms=3.0, zorder=4)\n",
        "ax.set_xlim(0.75, 340); ax.set_ylim(0.6, 6e3); panel_axes(ax, r\"roughness $\\rho$\", \"gradient steps\"); ax.minorticks_off()\n",
        "ax.set_xticks([1, 4, 16, 64, 256]); ax.set_xticklabels([\"1\", \"4\", \"16\", \"64\", \"256\"])\n",
        "ax.text(22, 700, \"fixed step $1/L$:\\n\" + r\"about $(1+\\rho)\\ln(1/\\varepsilon)$\", fontsize=6.6, color=PATH, ha=\"right\", linespacing=1.25)\n",
        "ax.text(300, 1.45, \"backtracking line search: 1\", fontsize=6.6, color=GREEN, ha=\"right\")\n",
        "head(ax, \"Gradient\", r\"rippled bowl, $\\varepsilon=10^{-3}$\")\n",
        "\n",
        "# ---- simplex: pivots against the dimension, four rules ----\n",
        "ax = axs[2]; n = np.array(D[\"rem_simplex_n\"]); S = D[\"rem_simplex\"]\n",
        "series = [(\"dantzig\", PATH, \"o\", \"-\"), (\"bland\", PURPLE, \"s\", (0, (5, 2))),\n",
        "          (\"random\", BLUE, \"^\", (0, (1, 1.5))), (\"steepest\", GREEN, \"D\", (0, (4, 2)))]\n",
        "for key, col, mk, ls in series:\n",
        "    ax.semilogy(n, S[key], color=col, lw=1.5, ls=ls, marker=mk, ms=3.0, zorder=3)\n",
        "ax.set_xlim(1.5, 14.5); ax.set_ylim(0.6, 6e4); panel_axes(ax, \"dimension $n$\", \"pivots\"); ax.minorticks_off(); ax.set_xticks(range(2, 15, 2))\n",
        "ax.text(8.3, 2.2e3, \"Dantzig: $2^n-1$\", fontsize=6.6, color=PATH, ha=\"right\")\n",
        "ax.text(14.3, 110, \"Bland\", fontsize=6.6, color=PURPLE, ha=\"right\")\n",
        "ax.text(14.3, 4.3, \"random pivot (mean)\", fontsize=6.6, color=BLUE, ha=\"right\")\n",
        "ax.text(14.3, 1.45, \"steepest edge: 1\", fontsize=6.6, color=GREEN, ha=\"right\")\n",
        "head(ax, \"Simplex\", \"Klee–Minty program, four pivot rules\")\n",
        "fig8 = fig\n",
        "plt.show()"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "kXaJy-t5W9Xb"
      },
      "source": [
        "## 6. Figure 9: three members under perturbation"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 440
        },
        "id": "LloGNzfgW9Xc",
        "outputId": "390b445b-617e-4f5e-f931-4f63e48a13bf"
      },
      "execution_count": 7,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1140x427.5 with 3 Axes>"
            ],
            "image/png": "iVBORw0KGgoAAAANSUhEUgAABHAAAAGnCAYAAADfdaDqAAAAOnRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjEwLjAsIGh0dHBzOi8vbWF0cGxvdGxpYi5vcmcvlHJYcgAAAAlwSFlzAAAXEgAAFxIBZ5/SUgABAABJREFUeJzs3Xd4FFXbwOHfZtN7SCGNEGroCSH0Il2QIgIKCqLSRBHEhogNX/0UUREpggKKAtJBKYL03nsJhBogjYSQ3rd8f8SsWdI2yYYUnvu63uvdnTln5plD3N155hSFVqvVIoQQQgghhBBCCCEqLJPyDkAIIYQQQgghhBBCFE4SOEIIIYQQQgghhBAVnCRwhBBCCCGEEEIIISo4SeAIIYQQQgghhBBCVHCSwBFCCCGEEEIIIYSo4CSBI4QQQgghhBBCCFHBSQJHCCGEEEIIIYQQooKTBI4QQgghhBBCCCFEBScJHCGEEEIIIYQQQogKThI4QgghhBBCCCGEEBWcJHCEEEIIIYQQQgghKjhJ4AghhBBCCCGEEEJUcJLAEUIIIYQQQgghhKjgJIEjhBBCCCGEEEIIUcFJAqccTJ48mXr16lGvXj2GDRtW3uHkcezYMV189erVIywsrLxDEkIIIYQQQuQj9+/2devW6bavW7dOb58QovIzLe8AqgKtVsuff/7J+vXrCQkJISkpCRsbGxwdHalZsyaNGjWiX79+1K9fv7xDFUIIUQLHjh1j+PDhuvfm5ubs3LkTDw8P3baTJ0/y/PPP694vW7aM1q1bP9I4HzZ79mzmzJkDgJeXF3v37i3XeIQQorKIjo5m9erVHDlyhBs3bpCYmIiJiQnVqlWjTp06tGjRgqeeeoratWuXd6gVXufOnQkPDwdgwoQJTJw4sZwjEqLykgSOEbz11lts2bJFb1tCQgIJCQncvn2b/fv34+DgoEvg9O3bV/c6949/IYQQlUNmZibz5s3jiy++KO9QhBBCGNnvv//OjBkzyMjIyLMvMjKSyMhIDh48yKZNm/jnn3/KIULDNGvWjPfff7+8wxBCGJEkcEppz549esmbtm3b0qJFC8zNzYmKiuLcuXMEBwfr1enUqROdOnV61KEKIYQwovXr1/Pqq69So0aN8g5FCCGEkcyfP5+ZM2fq3puYmNChQweaNm2KhYUF9+/f5+LFi5w9e7ZYx83IyMDExAQzMzMjR1wwGTolRNUjCZxSOnz4sO51mzZt+P333/OUiYyMJCkpSfd+8uTJbNiwAYBWrVqxfPly3b7cH7LTp0/HxMSERYsWcfv2bby8vBgzZgyDBw8mJSWF77//ni1btpCUlESDBg1477338nTXf/h4Dg4OLFiwgJCQEKysrOjWrRvvvvsuzs7OBl+zSqVi3bp1bNq0iZCQEFJSUnBycqJly5aMGTOGxo0b68ouX76cadOmAWBlZcXmzZvx8fEB4MiRI7z00ktotVoUCgVLliyhXbt2BschhBDlKSsrizlz5jBjxgyDyh86dIjly5dz7tw54uLisLa2pnHjxrzwwgs8+eSTunIXLlxg4MCBACiVSk6dOoWNjQ0Ar7/+Ojt27ABg5syZ9OvXD4ANGzYwefJkIHuo1LJly+jSpYve+cPDw/N8JwwaNAjIHgq8adMm1q9fT3BwMElJSdjZ2dGwYUOeeeYZnn76aRQKha7uw0PKdu7cye7du1m5ciV3797FxcWFgQMHMmHCBJRKpWENKoQQ5ezq1avMmjVL997Z2ZmFCxfStGnTPGVjYmLYuXOn3raHf+N/9dVXfPvttxw5coT4+Hj27NmDt7c38+fP58yZM9y4cYP4+HhSU1OxsbGhTp069OrVi+HDh+dJ9Gi1WpYtW8ayZcsICwvDzc2NAQMG8NprrxV4PevWrWPKlCm699euXdPbn5aWxh9//MG2bdu4ceMG6enpuLm50b59e8aOHUvNmjX1yg8bNozjx48D8MwzzzB27FhmzpzJsWPHyMzMJCAggClTpujuBXIP480xZ84cvW0PxySEKJwkcEpJrVbrXkdHRxMbG5snGeLh4VGioVJLly7l0qVLuvc3b97kgw8+ID09nQ0bNnD+/HndvnPnzvHKK6/w119/FZhp37BhA8eOHdO9T09PZ+3atZw8eZJ169Zhb29fZEypqamMHj2aEydO6G2Pjo5my5YtbN++na+++oqnn34ayP6g37NnD/v27SMtLY2PPvqI3377jdTUVKZOnYpWqwXg5ZdfluSNEKLScHV1JSYmho0bN/Laa69Rq1atQst/9dVX/PLLL3rbEhISOHz4MIcPH2bYsGG6ZHejRo2ws7MjKSkJtVrN2bNnad++PQCnT5/W1T916pQugXPy5End9latWhXrWlQqFRMmTMhzIxIXF6eL7++//2bevHkFPjl+7733OHPmjO59ZGQk8+bNIysri/fee69Y8QghRHn5/fff0Wg0uveff/55vskbyP4eyD3v2cOio6N57rnniI2NzbNvwYIFpKam6m1LSEjg9OnTnD59mj179vDrr7/qJcC//PJLlixZonsfFhbG3LlzuXDhgqGXpycmJoaXXnopTwIlPDyc1atXs2XLFubPn0/btm3zrR8cHKx7qJzj6NGjjBgxgm3btuHq6lqiuIQQhZMETik1atRI9/rmzZt07NiRZs2a0aRJE/z9/WnXrl2xerfkdunSJVq2bEmrVq1Yt24dUVFRAHz22WdAdubbwcGBZcuWoVKpyMrK4rfffitwToZjx47h7+9Px44dOXfuHAcOHAAgNDSUWbNm8cknnxQZ0xdffKFL3lhbW9OvXz/c3d05ceIEhw8fJisri6lTp+Lv74+vry+QfePSp08f4uLiOHLkCCtXruTKlSu61a38/Px45513StRGQghRHsaOHcv//d//oVar+eGHH/Se2D7sr7/+0kve9OzZk0aNGnH79m02btyIWq1m+fLl+Pv788wzz6BUKmnRooVuwuHTp0/Tvn17QkND9W4ETp06pXudO4HTunVrHBwceP/99zl48CCHDh0CwMHBgXHjxunKNWvWDIB58+bpJW9yhgKfPn1a18t0z549zJs3j0mTJuV7jWfOnKFr1674+fmxZs0a7t+/D2T3wpw4cSIWFhaFNacQQlQIuR90Ojo60r179xIfKzQ0FIVCQZ8+fahTpw43btzA1DT71svT0xM/Pz/c3d1xdHREpVJx48YNtm3bhkql4siRI2zdupW+ffsC2Z+xuZM3Xl5e9OvXj5iYGF2Pn+J69913dckbJycn+vfvj4ODA3v37uX8+fOkpKQwceJEdu7ciYODQ576ISEhuLq68sILLxAaGqrrHZqYmMjatWt57bXX6NChA9bW1ixYsICEhAQA2rdvT4cOHUoUsxBCEjil9vTTT7Ns2TJdT5msrCxOnTql+2GtVCrp1asXH3/8cbETOQ0aNOD333/H1NQUT09PPvzwQ92+4cOH8+mnnwLZGfSceXguXrxY4PH8/PxYsWKF7gnq6NGj2bdvH5A9l8OHH35YaFf3uLg41q9fr3v//fff07VrV937559/npMnT5KZmcmyZcv46KOPgOwnFF9++aWui+dXX31Feno6kL2Sy3fffSc/7oUQlUqTJk3o0aMHO3bsYOvWrbz++usFll28eLHu9ahRo/S6s7u7uzN//nwAfvnlF5555hkgOwmTk8DJ+T7JSdI4OjoSHx/P1atXSUpKIisri1u3bumO2bp1a+zs7Bg9ejSpqam6BI6trS2jR4/Wi02tVrN06VLd+yeeeIKFCxeiUCjQarWMGTNG9z2xbNmyAodE9evXTzdnhL+/vy5RlJKSwq1bt2jQoEGB7SOEEBXFvXv3dK9r1qypN3R0//79jBo1Kk+d3MNRHzZt2jReeOGFPNu3bt1KfHw8Z86cISIigvT0dBo3bszVq1e5evUqAAcPHtQlcHIvDW5hYcHKlStxd3cHoFatWnz77bfFus7Lly/rEvQKhYKlS5fi5+cHwKuvvsqTTz5JWFgY8fHxrF+/nldeeSXPMZRKJUuXLqVOnToADBgwQHc/lNMrKDAwkMDAQJYtW6ZL4AQGBub5LhJCGE4SOKVkZmbG0qVLmTdvHuvXrycuLk5vv1qtZsuWLcTExLBs2TK9L4Ki9OzZU5epf3gIVu/evXWvc+aUAXQfjvnp3bu3Xvf3vn376n6Yp6SkEBoaqvsQzs+5c+f0hoy9+uqrBZbN3ZUeoHv37jz33HOsXr2atLQ03fZ33nlH94UhhBCVyZtvvsnOnTvRaDTMmjWLkSNH5imTmprKlStXdO8XL16sl9DJLSQkhLS0NKysrPTmMzt79ixqtVqXyOnTpw9///03cXFxnDlzhoyMDN1wVC8vL7y9vQ2+hps3b+p9b+Se60ahUNC/f3/d90RCQgK3bt2ibt26eY7z7LPP6l7n9L7MkZiYaHA8QghRnnI+S43B0dGRIUOG5NmuVquZPn26rgd9QXInk3I/oG3VqpUueQPQv3//Yidwcg/H1Wq1ukRRfgqarLl58+Z69w2+vr66BE7uuT+FEMZlUt4BVAV2dnZMmTKFo0eP8ueffzJt2jR69eqllyw5fvy43nw2hqhevbrutbm5eYH7cpI8UPgXz8M9gB5+X9SHbWHJoYc9nMiC7PlwcrOwsGDw4MEGH1MIISoSPz8/nnrqKQB27NiR72d8YmKiwTcEWq2W+Ph44L95cCA7wR4SEqL7wd2iRQsCAwOB7F45uYdSFXf+m4eTKw9/L7i4uBRaPkfuhwwPf18Z84ZICCHKUu7f13fu3NH7/Kpduzbvv/9+oT0uc6tRo0a+PRaXLFnCkiVLCk3eAGRmZupe5/6N/vDndLVq1QyKJ7fS/qaHvA+Xc3/2555HSAhhXNIDx4hMTExo3LgxjRs31k3eO3bsWN3+27dv06RJE4OPV9hwppKs6vHwJGoPv8+5WSjIw+NfX3/99QLrPLxdpVLlmWMnIyODzz77jO+++67Q8wohREU1ceJEtm3bhlqt5qeffsqz/+HJ4fv27au3Ut/DbG1tAfLMg7Nz505u3rwJZCdwoqKi2LVrF6dOnSIjI0NX/+GVCIvycHwPfy/kzGVTUPkcuR8kFKenqRBCVCRt2rTh9u3bQHbiYt++fXTu3BkAb29vRo8eTWRkJD/++GORx7Kyssp3+9atW3Wv/fz8+P7776lVqxampqZMnDhRb3+O3L+rH/6cfvDgQZGxPCz3b3qlUsk777xT4Gd3QQux5P7cF0I8OvJfXimtX7+erKws+vbtq1vmNYe1tbXe+6ISJGVt69atvPrqq7oP3M2bN+v22djY5On2/jB/f3+USqVuGJWDg0O+QwbOnz+fZ6WSH3/8kXPnzgHZE7fFxcWRlpbGxo0b6dq1K3369CnNpQkhRLmoXbs2/fv3Z8OGDcTExOTZb21tTYMGDXTDqNLS0hg1alSeH8qRkZFcv35d73si9zw4y5YtA7J/SHt6etKiRQsg+/M299DWhxM4uX9g5x6+mjt+BwcH3dPYv/76i759++ri27hxo66sg4NDkattCSFEZTZs2DBWr16t63nz0Ucf8euvvxa4wmtJ5O790rp1a92xY2Nj9SZRzq1Jkya6Xp7Hjx8nKipKN4wq9+e0oZo3b657rVar8fHx4cknn9Qro9VqOXr0aLGG5RakqO8iIYThJIFTSmFhYcyZM4f/+7//o2XLljRo0AA7Ozvu3buXJ0GS+8OyPISEhDB06NA8q1ABupVPCuPk5MSAAQN0E6l9/fXXHD16lCZNmmBiYkJYWBgnTpzgzp07TJ8+nYYNGwLZY2dzJulUKBR8/fXXhISE6FbL+vTTTwkMDCzRUutCCFHe3njjDTZt2lRgd/iRI0cyefJkAHbt2sUzzzxDx44dsbGxITo6mnPnznHhwgUGDBhAx44ddfVyJ2NyurDnDJ1q0qQJFhYWugnhIf/5b3IPB3jw4AHvv/8+devWRaFQMHz4cCwtLXnxxReZO3cuAPv27eOll14iKCiIU6dO6Sa5BHjxxRdL1PtTCCEqi4YNG/L6668zb948IHsemqeffpouXbrQoEEDFAoFly9fLtU5fH19CQ0NBWD16tWYmJhgZWXFn3/+WWBvmoEDB7Jq1Soguwf70KFD6d+/P9HR0SVahapRo0a0adOGo0ePAvDWW2/Rs2dP6tati1arJTQ0lGPHjnHv3j2WLVtGjRo1Snax/6pevbquZ9P69euxsLDA1tYWHx8fevbsWapjC/G4kQSOkaSlpbF//37279+fZ59CoeCjjz4q9x44HTt25ODBg7qeMDl8fHx48803DTrGxx9/zJ07dzhx4gQajYY9e/awZ8+eAsunpqby7rvv6m5shg0bRps2bWjdujU7duzg2LFjJCQkMGXKFJYsWSJd74UQlY6Pjw+DBg3S/bh+2DPPPMOVK1d0S4lfunTJoDnRcubByT33QU7PG3Nzc5o2baq3fHh+89906tQJKysr3RPP3CsJDhw4EEtLS8aPH8+VK1d0S4kfOXKEI0eO6B2nS5cuBs/7IIQQldmkSZOwsrJi1qxZqFQqsrKy2L59O9u3b89T1sTEpMChpQUZO3YsBw4cQK1Wk56erlse3NXVlXbt2uklznMEBgby4osv6lYNDA8P1z0cbdWqFcePHy/mVcLMmTN56aWXuHbtGllZWboVbctCz549dTE+ePBAlyDr3LmzJHCEKCaZxLiUXn75ZWbPns3QoUNp2rQpHh4emJubY2FhQY0aNXj66adZvXp1hZist0+fPixcuJCAgAAsLS1xcnLSZfQdHR0NOoaNjQ1Lly7lq6++ol27djg5OWFqaoqNjQ316tVj0KBBzJ07l379+gHw5Zdf6jLu3t7evPfee0B2Umv69Om6YWeHDx/m119/Nf5FCyHEIzB+/Pg8k/fm9sEHH7B06VJ69+6Nu7s7ZmZmmJub4+3tTY8ePfjf//7H1KlT9erkzIOTW04PHICgoCC9ffnNf+Pq6spPP/1EixYt8gzrzWFqasqPP/7It99+q/e57ujoSNu2bZkxYwY//fRTnqGxQghRVb366qvs3LmTcePG4e/vj6OjI0qlEmtra2rWrEn37t2ZOnUqe/fupUePHsU6dsuWLVm4cCHNmjXD3NwcR0dHnnzySVavXq3Xa/JhH3/8MR999BG1atXCzMwMT09Pxo0bV+DKhkVxdXVl/fr1fPjhhwQFBeHg4IBSqcTW1paGDRvywgsv8Msvv+T5rimJ4cOHM3HiRGrUqCFz5whRSgqtLA9RpeUeszt9+nQGDRpUjtEIIYQQQgghhBCiJKQHjhBCCCGEEEIIIUQFJwkcIYQQQgghhBBCiApOEjhCCCGEEEIIIYQQFZzMgSOEEEIIIYQQQghRwUkPHCGEEEIIIYQQQogKThI4QgghhBBCCCGEEBWcJHCEEEIIIYQQQgghKjhJ4AghhBBCCCGEEEJUcJLAEUIIIYQQQgghhKjgJIEjhBBCCCGEEEIIUcFJAkcIIYQQQgghhBCigpMEjhBCCCGEEEIIIUQFJwkcIYQQQgghhBBCiArOtLwDEEIIIaqC6JhYVq7bTEpqKgqFgratAnmifatyiyfmfiw/LlpOm5YBPNmtU4mOUdGuSRguPT2DVRu2EBYeCUC/3t1o1rhBOUclhBBCiNJQaLVabXkHIYQQQlR2D+LiycjIxMPdjfSMDL6bs4hXhg/G0716ucWUk8T5dMrEEtWviNckDPPHmo14elSnc4fWaDQaUtPSsbWxLu+whBBCCFEK0gNHCCGEMIJqTo6615YWFri5OhOfkKRLdixb9SeWFhZE3ovmfmwcQwb2IeT6La5dv4WZuRnjx7yIuZmZUWOytrYmITGR9IwMLC0sil2/qGsSFVN6egZXr99i6KC+AJiYmEjyRgghhKgCJIEjhBBCGNn92DjCwqPw9fHWbQuPvEezxn5MePUljp86x/I1Gxk/ejjP9O3J/MXLuXM3grq1axo1jk1/70ShMCHqXoxeLCWR3zWV1JZ/9nDyzAVdz6Dlq//ifmwcb772skH1z1+6QmpqOm1aBpQ6lkfpTlgE+w8dJ/ROGPdj4+jRpQN9nuySp1xYRBTrN27jblgkdna2dOnYho7tWhp8nvsP4rC1tWb1+i3cDY/Ezc2FQf2exNbWxpiXI4QQQohHTBI4QgghhBGlp2fwy7I1PNO3J9ZWlgCoVGoSE5Po0aWjrlzTRn54emT3ZNFqtVhaFr+HTGFu3LzNvZhYWjZvSmRU6RI4+V2TMT3ZrSMqldrg8hcuhXA/Nq7SJXBuhd7l9t1watWsQXJKar5lkpNTmL94OTW9PRnz8lDCwiPZsPkfLC0taBnYDIA5P/1OSmre+h3aBNGhbRAajYbwiCiefqoHQwf3Y9e+w/y5ZQfDhwwoy8sTQghRCI1Gyw/zfyVLpUKjVlO7lg+D+vdGqZR1hYThJIEjhBBCGIlKpWLR76to1cKfgGaNdNvvRcfg6V4dU1MlABGR0dSq6Z1r/33c3VyKPP7WHfu4fvM2E14dUWQc6zZuY8TzA7l2I5TIqOgSXlHB12RMLs7VyuS4FU3Hdq14okNrAD6bPjvfMoeOnUIBvDxsMObmZtSvW4vYuHi27z6gS+AU9e/v6GCPjY0N9er4AhDQtCEnTp0z2nUIIYQoPhMTBa+NGoalpQVarZZfl63lzPmLBDVvVt6hiUpEEjhCCCGEAYJDrvPzryt4+41R+Hh7AnD95m3mL17G0EH9aBHQlN9XbKBmDS86/3uTniM88p6ut032+yiCApsCkJCYhLW1FaamxvtK3r77IM2aNMS9uispKamcv3Sl2NfTMrAZGo22wGsylEajZfO2XRw5fgaFiYK2rZqjQKFX5uEhVBFR9/hry05u3w1Hq9FSrZoj3Tu3o0VAU5av/osTp88DMGnK5wA8P7g/rYP8uRl6hx17DnE3LAKVSo2nR3UG9O2hu77c5+raqS0bt+4kMTGZ2rV8GDqoLw72drpyp85eZNe+w0TH3MfK0pK6dXwZ9mx/3b/T2QvB7Nh9kHsx97GxtqZd60B6du2IQqF/bbmZmBS8L8eVqzdp6FcXc/P/5kMKaNqIQ0dPcT82DhdnpyKPYW9ni5tLNcIjovDydOfq9VDcq7sWWU8IUbDiDvV81Md9eGhqWZ6ruMrrvIZ6VMNbAV1vW7Vag0qlAor+XhAiN0ngCCGEEAZo5FeXGt4e7Np7iFeGP0vsgzh+Xb6Wzh3b0DKwGZeuXONC8BU83Ktz+eoNAHp160SzJg2IiIzGy/O/BE52j5vsG+qIyHt4eRhvUuCo6BiCQ67x1usjAfDwqE7UvZhiXw/A5avXC7wmQ+05cIS9B4/Ru8cTeHm6c/DIScLCI1EqlQXWWfTbatyruzLi+YEoTbLn8ElLywCyh1ulpKQSn5DIcwP7AOBSLTupERefQP26tXRLnZ8+d4m5P/3OB++8hpOjg+7492MfsH33Afr26oparWH9pn9Y99c2Rr74LABHT5xl5bpNtA4KoG+vrmRlZXHhUggqtRpTU1NOnb3IslV/0qldK/r17kZU9H3+/mcP5mZmdOnU1uC2yU/M/VgaN6ynt83N1RmA6PuxBiVwAAYP6M3KdZvJylJhZ2vD84P7lSouIR53xR3qKSoPYw1vNdSsH38lKjqGhn51CfRvbIxLEI8RSeAIIYQQBnqya0cWL13DnbAI/lizkVo1ven7ZFcAGjeox/dffZxvvQF9e+i9/9+Hb+leN/SrS0O/uvnW02i0aLVa3fvs11rUao1um0Kh0OvZ4e7myrsTxujeW1tZ8vlHbxf7eoq6JkOo1Rr2HDhKp3at6NGlAwD169Tif1/nP3wIIDkllQdx8Yx+6Tndald+9Wrr9rs4V8PGxpq09Iw88/q0CGiqe63RaKlXpxY3Q+9y5nwwXXMlVlLT0nj7jVG6pE5CQiKbtu1Go8lu67+37yGoeVO9pId/k4ZA9r/Bpq27aN+mBc/06wlAg/p10Gg07Nx3mE7tWxWanCpKalo6Vpb68wxZW1kBkJaWZvBxPN2r8/b4USWOQwiRTa1Wo1AoHpuhno8jYw1vLWp+shyTXn+FzMwsfluxjms3QvW+44QoiiRwSim/LoHJySnM/uk3ACa8+hKZmVl8PmMOr40a9kj/A83pZt6ssR8jX3xOb1/kvWi+/v4nAD6ePAHnao7EPogvUZyVdTWQyuiz6bOJi08AQKlUYmtjjbeXO61a+OtuLowt9kE8x0+do1P7VthYWxUr1qDmTfPtgloQQ+f3KCsVvYuvKH+NG9bHw92NuT/9jouzEy8OeabQITOl9c+u/fyza3+e7e98+H+61y0DmzHsuadLdPyyvp74hASSk1No0qi+bpupqRK/erW5fvN2vnWsraxwdLBnzYatPNG+FfXq+GJj4BLYyckpbN62m8tXb5CYlERO7ut+7AO9cq4uzno9cqq7uaDRaEhOSSE1LY3EpOQCn6hG348lPiER/yYN9RJp9Wr7svHvncTFJ8iNnhCVWM5vgQ5tW7Bt537ux8bx0XtvsG3nPr3fCP+VC+Lv7XtITEzGr35thg7sq1vxzZAy+SlqiKYhQ1MLc+rsxULj2bP/CAePniQ+IQkXZyd6du2gS5BfuXqDn5es4MtP38PSIns40EdfzMTC3IyPJ08AICk5hY+/mMmbr71MrZo1DG/8fFy/eZt/du7nbngkGo0G52qOPDewr948cqVlrOGtxfn9am5uRtNGflwIDpEEjigWSeAYWVp6Ogt++QOVSs3EcS9hZ2tD7IP4covH3NyMyyE3yMjIxMLCXLf9zLlgLMzNycjM1G1zsLdl0uuv6Lr1G6qyrgZSWbVq4U+71oGo1RoSEpO4dPkqS5avJdC/CcOHDDD6zeSDuHj+2bWfoOZNi5XAGfXis7JkrahyFAoFLtWciIi8x4C+PfU+V8tCu9aBesNpjhw/zd3wSJ57po9um421YcmN/JT19SQlpwBg+1ACprDPBhMTBeNGvcCWbXtYvuYv1Go19erUYlD/XrqhRAVZvmYjUfdi6NX9CdxcqmFmbsaKNRvJylLplXu4h0tOj5msLBWpqdm9XOztbPM9R0pK9v55C5fmuz8uPrFUCRxrK0vS0tP1tuW8t7Iy/DNYCFFy0fdj2bH7IE/17IyFuTnW1vmvvhfz73DM/r27k6XKYuPfu1i2+i/GjXyhWGVyM2SIZkmGphoaz4HDJ9i4dSfdO3egdi0fzl+8wtKVf2JlZUUjv7q6no+ht8NoUL8OMfdjSUtLIyUllYTEJBzs7bgVehczU1NqeHkWFkqRou7F8NMvf9ClU1t6duuIVqsl5v4DnBzt9co93Fs1Pw/3Vi0uYwxvTfl3eJaNjTVqtZrgK9eoV7dWiWMSjydJ4BhRZmYWP/+6ksSkZCaOewlHB/uiK5UxL4/qxMUncvFyiF7X8rMXgmnUsB5nzl3SbTM1NS3VMrPlRavVolKpMTMrmz9njUaLRqPRrR5T3hzs7fT+nQL9G+NXrzZ/rNlIvTq+tGnZvByj+4+3l0d5hwBAZlYW5mZmRRcUwgA79x7i6vVbuLpU49jJs9Qv4x9eDvZ2ehPrXrp8DQvzB3qT8uYnZ3Lfgsyanj0sqqyvx+7fRM3Dcwok/5vYKYi7myujRjyHSqXi2o1Q/tqyg99XrtcbGvawzKwsrly9wfOD+9Gqhb9ue1p6RrFitv43UZ2YlIyHu1s++7Nv5F54tn++EwMXlWQqiquLM9ExsXrb7kXfzz62S+mOLYQwTGpqGhPHvUR118JXB0xOTuH10cN0wz2tra35+dcVugnEDS2Tw5AhmqAo9tBUQ2P2cHdjx56DtG8TpOtB3bB+HeLiE9i2cx+N/OpiaWmBR3U3bobepUH9OtwMDcPby4OsLBU3Q+/QvFljbt2+Sw1vz1L/dg65dhNzczMCAxrj6lwNExOTfL+nCuqtmltpequCcYa3JqeksnTlBtQaDVqNhvr1atOuVYsSxyQeT5LAMRKVSs3ipauJjrnPG6+OKPLpW2ZmFlu27+Hs+WCSU1Lx8qjO0316UKeWT7HKFE2Bf9OGnDkfrEvgRETe435sHL17PKGXwMlvCNWkKZ8zeEBvoqNjOXH6PObmZrRtFciT3bK7cRa0GsiVq9dJSU3j9dHD9aJZtupP4uITC+xiaEhX02Mnz7Fi7UbeHj+KdZu2ER4RxbMD+tA6yL/QLp8AGRmZrP1rK+cuXsbSwoJundtz52448QlJupi27tjH0RNneOHZ/vy1ZQdR0fd5bdQwXF2qsXnbbq7fvE1KaiouztXo9kRbvaX/cmJ7d+IY1vz5NxER9/D28mDE89nDElas3cSt23dxc3Vm2LNP53tzUBKtWvhz6NgpDh87rUvgGGM1lms3QnVPmf/v23kA1KlVkxee7c/nM+bkG0vOkLyHh1AZ0vYPi4tPYMOmf7hx6w6ZWVk4OTrQrlUgnTu2ybd8zt/wiOcHcv7iZS6H3KBZkwb06v5EvsMDf5i/BBdnp0K/0K/dCOXv7XsIC4/CwsKcwIAm9O/dzagrBonK4WJwCH9v38voEc+RnpHJslUb6NW9E64V8KY6J0FTmEdxPY4ODtja2nAx+Cp1a9cEsr8vQ67dNOhJsampKQ396hJz/wGbtu3KtV2JSq3fq0alUqPVavVuGELvhBGfkFismN1cXLC3s+XkmQv5dmt3c3HBwd6O+IREvUSRsTSoX5sDR07qJZ/PXbyMq0s1gycwFkKUjnM1pyKTNwDVnBx1iRCABvXqoFQquRMWqUvOGFImhyFDNBUKRbGHphoas5WVJYlJyXmG5Qc0bcSaP7eg0WgwMTGhlm8NbobeAeBW6B1q+/qQlZXFzVt3ad6sMTdD71K3Ts0iYylKvbq+bNu5n+kzFwDZk7N3aBOUp9zDvVXzU5reqsZS3c2FdycW/CBCCEPIHYgRaLQafl+xntt3whk/5kU8qhd+U67Vavll2RoiIu/Ru0dnHB3tOX7qHAt+Wc7Ud17HydHBoDKGCmjaiB8XLiU9IwNLCwvOnL9E/bq1dFnjouzcc4hGDerx0gsDuXYzlG079+Ht6U6TRvULXA3E3t6Wn39dQXxCoq4nUkZGJucvXmHQ070KPZ+hXU2XrtpAp3at6PtkV+ztbYvs8gmwYdM/nL90haef6oGDvR279h3iQVze+QrS0zNY8+dWenTpgKODHa4u1UhOScXRwZ7BT/fGwsKc0DthrFi7CTMzszxfdH+s2cgT/84Zs37Tdv5YvRG1RoN/04Z07tCaLdv38PvKDbw/6VWD/g0M4Ve3Njv3HkKtVqNUKo2yGksNLw8GP92btX9t5eVhg3B0sMfSwkI33C63v7fvJTwiqsBuxoa0fe8eT+jVWb76L7JUKoYO6oelpQXR92OLfHIP8Ofm7bQIaMKoEc+VqmfWjVt3mL94OS0CmtCza0cSEpPYtG03Wo22yL9jUbVERN1j6co/6durK40a1EOj0fD39r3s2HOIF57tX97h5REdE8vKdZtJSU1FoVDQtlWg7rMAjHc9OUne8WNepF4d3zz7lUoTOndozd/b92JjY6Xr6l+YiMh7/PX3Tpo3a4xzNUeSU1I4cOQE9er899TVzcWZk2cucOFSCA4Odjg7OWJjY423pzvbdu7H3Myc9Ix0tu7YV+BQqIKYmCjo82RXVqzdiFKppFmTBqhUKi4GX2Vg/yextLCg/1Pd+GPNJtLS0qlftxYKhYKY+w8IuXaT0S8NKfDYyckpXL+VfYOVlZVFdMx9zl4IxtzcXPc91b51C/YfPsFvy9fxRIfWhEVEcfjYaVlFSohHyM7WsJv9h4eHmpgosLG2IikpuVhlchgyRDPnd01xhqYaGnPivzHZPnT9dnY2qNUaUlJSsbOzpbZvDY6fPIdarebm7bv0792NjMwsdu87TGZWFmERkfTs1tGgeAqjVmtoGdiMOrV9cHJwwMUl/wfkdra22NoUfv2lnWJAhreKikISOEZw+044AC8OfYYa3kUPG7l6/RZXrt7g7TdG6XpDNKhXmxk//MyeA0cZ2O9Jg8oYytfHS/cENKh5U85euEy3J9obXN+9uivPPfNUdgz16xB8+RoXgkNo0qh+gauB+NWtjYO9HSfPXKB75+xznb1wGQD/poVPtmtoV9OundrRtlV2bxONRsO8n5cW2uUzOTmFE2cuMLDfk7Rvk91d0bemN5999QM89MA5IzOTkQN66z19dXSwx/vf82u1Wmr7+hAbG8exk+fyJHB6dulAQLNGAMQnJrH2z608/VR33Q2UFvj51xW6Sc+MwcHBDo1GQ2pqGnZ2tkZZjcXS0oLqbtlPoLw83HHN9cWZ+9/79LlLXLsRyquvPJ+neylQrLbP7U5YBCOGDtQ9ZcrvBjE/9er48nSf/1b9Kek8VJu37aZB/Tp6PXQsLS1YuvJPenbtgF0xbwxF5ZScnMLCJato1qSB7r8dExMTuj3RljV/buXJbh1xrlaxekaYmip5dkBvPNzdSM/I4Ls5i6hXpyae7tWNej1ZWVnAf0Ol8tO1U1tSUlLZte8wJgoFbVo2x9PdjVNnL+Zb3s7WBlsba7bvPkBiUhLW/ybh+/XupivTumVzbt0OY/mav0hPz+D5wf1pHeTP8KEDWLVuC7+tWEc1J0ee6duTXfuOGNps/x0/yB9TUxN27jnEidPnsbaypH7dWpj+22uoRUBTLC0s2LHnEAePnkSpVOLqUo3mTRsVetzIezEsWb5O9/7cxSucu3gFJ0cHPp0yEci+CXtt1DDW/bWNn5eswM7WlgF9ehR7mVohRGkYdrP/8PBQjUZLyr+/w4pTJochQzRz5lEp7tBUQ+LJSXgnJ6fCf510SEpKQak00U0oX6tmjexhq9duEnP/ge79slXRXL12C41GQ61STsuQlJTMgsXLmTzpVb2hxPl5FEOoZHirqCgkgWMEri7VyMpSsX33ARrWr6MbP1+Qqzdu4VzNES8Pd73ukXVr1yQsPNLgMgVN2GViotDLMisUCvybNOTs+WDc3Vx4EBdPs8Z+3P33OEV5eKxpdTcXEhKTCq1jYqKgZWBTvQTOydPnadrYTzdjfUEM7Wra0K+O7nV8QmKRXT4joqJRq9U0avDfcr22NtbU9PHi4WZUKpV5rluj0bBr32GOnTxLXHyC7t8lv/kOcicaXP69EapbO++2xKQk43WJf+gajLEaiyFPru/F3GfVus306t6JBvXr5FumOG2fm5eHO5v/2U1qWhp+9WoX+QWeo6AlmYsjMzOL0DthDB3U76H/Bn1Rq9VE3ouRBM5jwtbWRndznVvbVoG0bRX4SGN5uJdaQao5OepeW1pY4ObqTHxCEp7u1Y16PXfCIqhbu2a+Nxo5TExMeLpPD72kKkDfXv8tV577R7WdnS0vDn2m0PNaW1ky8sVn82x3d3PNs4pck0Z+eu/z+wHvV692nmFnLQKa6iXCH9a4YX0aN6xf4P781Kvja9DwNm9Pd1kNT4hK4EFcPBFR93S/W69cu4FardZ7oGtImRyGDNE0MzUr1dDUwuJxdLDH3s6W8xev6P2WPXfxMt6eHpiYmADg5OiAk6MDu/Yexs3VGRsba2zIfti5e/8Rqru5Fnk/VJSrN26hUquxsy36t9ajGEIlw1tFRSEJHCOwtbHhuYFPMXv+byz6fRWvjRpe6LCNlJQ0Yh/E6y0DmyPnRtqQMivWbtTNP5Nbfl3ZA5o1ZO7Pv+PgYEe9OrWK9aGa32odD6/okZ9WLfz/nYMlEltba67fCmXcyGFF1jO0q2nuJ76GdPlMTsl+MvHwB7iNjXX2k4aHYni4q+WeA0fZtnM/vbp3omYNLywtLThw+ES+440tc7VZzpeppaVFnm2GtKOhEhITUSpNdP+2xliNpSiZmVksWbaWOrVr0rNrwV1li9P2ub30wkA2b9vN+o3/kJ6RQc0aXgzs/yQ1a3gVGldhvQEMlZqWhlarZcXajaxYuzHP/rj44s2rIUR5uR8bR1h4VJlMUh96J5zOHfKfk0oIIao6W1sbfvtjPU/16EyWSsXGv3fSoH4dXY9tQ8vkMDFRFDlEsyRDU4sTc48uHVi/6R+srCyp7VuD85dCuBxynVdfeV7vOLVqenP63CVdb3j9bYU/DChq+C1k98DPyMhk+eo/aRnYDI1Wy+074dSp5ZPnIevDE/4XlwxvFZWJJHCMxKO6G6NGPMeCX5azbNUGXnphcIFL1VlbW+JczYmXXhiYZ19O92xDyvTq/gQd27XMsz+/HiG+Pt7Y2dpy+Nhphg7qW6xrKylXF2dq+9bgxOnz2NnZYG9npzeHQUEM72r6X/sa0uUzZ2xsSmoq5ub/9ThJSSk4gZDb+UtXaBHQRDfjP1DkkoWPUsi1W3h7eqBUKo22GktRVm/YQmZWFsOfe7rQscUlbXtHB3uGDxmARqPh1u0wNm/bzcLfVvG/qZN0T4EMkTOpqVqt1tuevWpA/k9NrKwsUSigz5Nd813xIHcPByEqqvT0DH5ZtoZn+vbE2ir/+alKo6BlcIUQ4nHg6lyN9m1a8OeWHSQnp1C/Xi2GDupX7DK5GTJEs7hDU4sTT8d2LclSqTh45CS79h3CuZoTw4cMyNO7ubavD6fPXaJWzRp5ttX2rUFhDBl+27B+HZ5+qjuHj5/m3MXLWJib41PDizYtA4q8xuKS4a2iMpEEjhHVrV2TF559mqUr1/Pnlu0FzlNTr04t9h08jo21VYHzDBhSxrmaI87VHA2Or1vndoRcvUnTh7qTl1Z+q4HkaNUigM3bdmFlZUlQYNMCk1q5FaeraQ5Dunx6uruhVCoJvnJdNw9LSkoqt++E41NEjw7I7pGSe3WTjMxMLodcx9zcvMi6Ze34qXPcvhvO84OzJx811mos8F/y4+F/40PHTnHuwmUmvvZykT26Stv2JiYm1KnlQ7cn2rHo91XZCb1i9LKxs7XFxMSE6JhYGjXI7mIbF59ATOwDahSwHHPOD4X7sXG6YYBCVCYqlYpFv6+iVQt/3ZxcQgghClfQPCkFbQ9q3pSg5gUPtyyqTH7HLWqIpiFDU4s6V2Exd+3UVm++xPx0aBtEh7ZBRW57+Lxg2PBbgC6d2tKliDiMQYa3ispEEjhGFujfmPiERDb+vRMnB/t8P3Qa1KtNvTq+/LhoGV2faIebizNpaencDgvH1tqaLp3aGlSmuDq0Ccp36b3SKmg1EIDmzRqxftM2klNSDc5QF6eraQ4TE5Miu3za2trQsnlTNm7dCQpwtLdj595DWFtbYWLAzPT16vhy9PgZfLy9sLWxZvf+I0ZN3sz56XeAApfUzpGQmETonTA0Gg0JiUlcDL7K6XMXaRnYjNZB2b1trK0sjbIaC2Q/qVEoFBw9fpbAgMZYWlqgNDFhw6Z/aB0UgFqtJvROmK68t6d7niW2S9L2aenpLPjlD1oGNsPNxZmMjEx27D2Ie3XXYg+RMjFR0KRhfXbvP4KDgx1KEyU79h4sciW2/r268ePi5aDV0rSxH2ZmZsQ+iONC8FVGDH1Gb1icEBWJRqPl9xUbqFnDi84dWpd3OEIIIYSODL8VouQkgVMGunZqS3x8Ihu37sTBwT7PfB0KhYJRLz7HP7v2s2vvYRISE7G1saGGtweNOrY1uExFUdBqIAAWFubUre1LcnIK7m6FZ9lzFLeraQ5Dunw+0+9JVGo1f23egYWFOV06tuFG6B2Dlhbs3f0JkpKS+XPzdszNzejYriWZmVmcPHPBoOsqSlZWFtWcil4e/vipcxw/dQ6lUomtjTXeXu68PGxwngmcjbUai62tDQP69mTP/iPsP3yc2r4+9OreCZVKzaGjpzh09JRe+Y8nT8i3Z1hx297M1BQPN1f2HTxGfHziv39LNenXu3uxrwFg0NO9WLVuMyvXbsbOzpb+T3Vjz/6jhdapU7sm48e8yLad+/h9xQYAqlVzpEnDeqVanlyIsnb56nUuBF/Bw706l6/eAKBXt040a9KgnCMTQgjxuJPht0KUnEJbkSbxEFVOZlYWn/7fLJ56sjMd2+adr+dhy1f/xf3YuEfWPTEzK4svZsylTcsAnurZ5ZGcMz8qlZop075m3MhhuhUFqrqK0vZCCCGEEEIIURnII2RRJlQqNeGRURw7eRatVlvoUqyP0pWrN4iMisbL05309AwOHD5BWlo6rVoElGtcYRGReFR3q9LJm4ra9kIIIYQQQghRGUgCR5SJhMQkvp/3C/Z2tgwd1LdMVj8pCXNzc06fu8S2nfvRaDR4elbn1ZEv4OKc/0TRj4qvjzfvTBhdrjGUtYra9kIIIYQQQghRGcgQKiGEEEIIIYQQQogKzqS8AxBCCCGEEEIIIYQQhZMEjhBCCCGEEEIIIUQFJwkcIYQQQgghhBBCiApOEjhCCCGEEEIIIYQQFZwkcIQQQgghhBBCCCEqOEngCCGEEEIIIYQQQlRwksARQgghhBBCCCGEqOAkgSOEEEIIIYQQQghRwUkCRwghhBBCCCGEEKKCkwROCWVkZBIeEUVGRmZ5hyKEEKKMyGe9EEJUffJZL4SoLCSBU0L3Yx+wcu1f3IuJKe9QKjyVWk1UdCwqtbq8Q6nwpK2KR9pLlLWcz/r7sQ/y3V8Wf4Np6Rlcv3WHtPQMg+vIfwvFJ21WMtJuJSPtVrEV9Fkv/276pD30SXvok/bQV1btIQkcIYQQogIxNzPF3c0FczPT8g5FCCGEEEJUIPLrUAghhKhAlEoltjbW5R2GEEIIIYSoYKQHjhBCCCGEEEIIIUQFJwkcIYQQogKJT0hiz8HjxCcklXcoQgghhBCiApEEjhBCCFGBaLVasrJUaLXa8g5FCCGEEEJUIJLAEUIIIYQQQgghhKjgZBJjIYQQogJxcrSnZ5d25R2GEEIIIYSoYB67HjiTJk1i0KBB5R2GEEIIIYQQQgghhMEeqwTO9u3bsbOzK+8whBBCiAJpNBoyM7PQaDTlHYoQQgghhKhAKnwCJzg4mE8++YQBAwYQFBTEjz/+mG+5kJAQRo8eTfv27enfvz+rVq3S25+UlMTKlSsZOXLkowhbCCHEYyAxOY0tBy+RmJxmtGMmJCaz99AJEhKTjXZMIYQQQghR+VX4BM65c+e4ePEiAQEB2Nra5lsmLi6O8ePHY2Njw/fff8/gwYOZOXMmW7Zs0ZWZPXs2o0aNwsLC4lGFLoQQogp7kJDCwLd/YsrsjQx8+yceJKSUd0hCCCGEEKIKq/AJnCFDhrB+/XqmTZtW4PCndevWoVAo+Prrr2nVqhUjRozgmWeeYfHixQCcPXuWpKQk2rdv/yhDF0IIUUXlJG8u3YgE4NKNSKMlcZRKE2ysrVAqK/xXtBBCCCGEeIQq/CpUJiZF/4A9cuQI7du3x9LSUrete/furF27lrCwMM6ePcu5c+fo168farWa2NhYRowYwe+//16WoQshhKiC/kveROhtv3QjgoFv/8T6ma9SzcGmxMe3t7OlfevmpQ1TT2xsLDNnzuTEiRNkZmZSq1Yt3njjDVq0aFHiY86ZM4eDBw8SFRWFpaUlLVq0YOLEibi7u+vKaLVafv75ZzZs2EBycjINGzbk/fffp27dugD8888/rFmzhmvXrpGSksLRo0cxNa3wP02EEEIIIcpFlfiVdOfOHTp27Ki3zdfXF4Dbt2/z8ssv8/LLLwMQERHBhAkTipW8Sc/IICMjU29bckoqABq1BpVaXfLgHwPqf9tHLe1UJGmr4nnc2stUqSzvEIxux44dbN68mStXrpCenk79+vUZP348AQEBujLp6en88MMPbN++HZVKRceOHXnvvfdwcHDQO9b27dv56aefiIyMpFatWrz11lsEBQUZNd6Ckjc5jJXEMbbp06cTFxfHqlWrsLe3Z8WKFbz11lts2rQpTzsaSqFQMG3aNOrWrUt6ejrTp0/n7bff5o8//tCVWbp0KRs3bmTu3Ll4e3uzaNEiJkyYwLp167C2tsbe3p7BgweTkZHB559/bqzLFUIIIYSokqpEAicxMTHP/Dg5w62SkpJKffzTZy5w5Pip/M+dnMr92PhSn+NxEBdf+n+Lx4W0VfE8Lu3l7uZc3iEY3YoVK6hRowbvv/8+1tbWbNy4kddee43ffvuN+vXrA/DVV19x5MgR3nvvPSwtLZk9ezYffPCB3qT2J06c4MMPP+TFF1+kXbt2bNmyhTfffJM//viDmjVrGiXWopI3OYpK4ly5coWXXnqJjz76iKVLlxIeHk6rVq343//+x++//86WLVtITk5hxEsjGD1qlFFiDwsLo3///jg5OQEwcOBAZs2axd27d0ucwHnjjTd0r83MzBgxYgTDhg0jMTERe3t7ANauXcvw4cN1PW7GjRvHn3/+yZ49e+jTpw9t27YF4OTJk6W5PCGEEEKIx0KVSOAUh6enJ+vWrStWncDmTWncyE9vW9S9GDZv3YG9rTUuzo5GjLDqUavVxMUn4eRoh7IK9iAwJmmr4pH2qvxmzpyJo6Oj7n2rVq0YOnQoa9as4cMPPyQyMpKtW7fy5Zdf0r17dwBcXFx4+eWXOXfuHP7+/gD88ssvtGvXjokTJwIQGBjIpUuXWLZsGR9++GGp44xPSmPYx38UmbzJUVgS59KlS0B2UuW3334jISGB5557jtGjRzNu3DiGDH2B35b+wc8//cSwF17AyspKV3f69Ols27Yt33NqtVoCAgL44Ycf8ux76aWX2LBhAz169MDR0ZHVq1fj7e2tS6xs27aN6dOns3fvXoOuLz9Hjx7Fw8NDl7xJTk4mIiKCxo0b68qYmpri5+dHSEgIffr0KfG5hBBCCCEeR1UigWNvb09ysv5yqzk9bwqa+Lg4LC0ssHxo9ark5OyJKk2UJlVyWENZUCqV0lYGkrYqHmmvyit38gay5z2rU6cO4eHhABw7dgylUkmnTp10ZZo0aYK7uztHjhzB39+fjIwMTp8+zUcffaR3nG7durFx48ZSx5iepWbsl6u5ejumWPVykjgbf3gNe9v/kjDBwcG0bNmS1157DQArKyscHBzo3bs3Xbp0IS4+EQ9PLzQaTZ7hgVOmTGHKlCl5zqVSq7kfG1/gAwV/f3/+/vtvevXqhVKpxN7enm+++UY3d1yvXr3o1atXsa4vt2PHjrFw4UJmzJih25bzvfzw97C9vT0pKbJilxBCCCFEcVWJBI6Pjw+3b9/W2xYaGgpgtK7zQgghyp5arSY4OJg2bdoA2fOYeXp6Ym5urlfO19dX97kfHh6OWq3WzX2Wo2bNmty7d4/09HS9Se4LUtB8ZzeiUoqdvMlx6UYE/xwJ5pmuAbptwcHBDBo0SDd/WmJiIpGRkXR64glUajUmShNSkxNxc3PD0srKoHnWCpsPSqPRMG7cOAICAvhn+3ZsbGw4fOgQb775JvMXLNANVSupgwcPMu3TT5n22We0at1aF6/lvz2H4hMS9K4hISEBZxcXvW1qjQbITkShUJQqHkM9bnNoGYu0W8kUp93kgYQQQoiCVIkETtu2bVm9erXej/Rdu3bh4+ODt7d3OUcnhBDCUKtXryYqKopnn30WyO5NmV9PSjs7OxITEwF0/59fT4+cYxiSwClovrM67jbU8arGjfAHxbsYwK+mGwH13HVzpWVkZHDz5k08vXx0206fPoWtrS1W1na6bTHRkdStWy/PHGtz5/zA3j27Czxf48ZN+Ozz/9PblpiYSHh4OJOnTCVLpSU+IZlGTfxxd/dg9+49VHN2K/Z15dizZzfz583h/Q8+pEnTgDzxVq9enRMnTuHhWQPIvnkNCQmhQ8cn9MomJGb31ol9kPDIh0M+LnNoGZu0W8kY0m5Vcb4zIYQQxlHhEzhxcXGcOpX9gzo9PZ3Q0FB27tyJlZUV7du3B2DQoEGsXLmSDz74gOeff56QkBDWr1/PJ598Up6hCyGEKIaLFy8yd+5cRo4cqZub5VEqbL6znz96jonf/sWlG5EGH69xHQ9WfzNGbw6cCxcuYGpqSmCgv2657LC7t2ncuDGuLk66crdDb9Gqdes8Q6KmTfsUpn2a51yFzQfl4uyIr68vO3f8Q5NGDbCytubw4cPcuXObwMDmJZ7Hbc2aNfz800/MnDmTgOb5L3v+7LPPsmbNGp54oiNeXl78+uuvmJub07fvU1hbW6NWq1GpVNhYZQ9TtrezxsTEBDMzM0xMTEoUl6FkDq2SkXYrGWk3IYQQxlDhEzg3btzQG++/e/dudu/ejYeHB5s2bQLAycmJefPmMWPGDCZNmkS1atV46623ZIJEIYSoJCIiInjnnXfo2LEjY8eO1W23s7PLM8cZZM+vktPDJvekubkVdy60wuY7c3awZf3McQatQgXQuI5nvhMYh1y5gp+fn955rly+TJMmTXTDJtLTMwgOvsyIESOKPZSioPmgZs6cyQ8//MDgwYPJzMykevXqvPfee7T7dxWonImiDxw4YPC5vvv2W5RKJW+99Zbe9tmzZ9P834TOSy+9RHp6OhMnTCA5OZlGjRoxZ84c7P/9N9n699989tlnurpdOncGYMGCBUZfAr4gModWyUi7lYy0mxBCiNKo8AmcoKAgg5YX9fPzY/HixY8gIiGEEMaUlJTEpEmT8PDwYNq0aShyzYFSs2ZNVq1aRVZWFmZmZrrtoaGhuiS9l5cXSqWS0NBQmjRpolemevXqBg2fMkQ1BxvWz3y1yCROQckbgKFDhzJ06FC9bTNnztR7n5aewUeffUXDRk0wFh8fH7777rsC9/fu3ZvevXsX65iGfDcrFArGjRvHuHHj8t3fr18/+vXrV6zzCiHEoxIeHU9cXKKsOCuEqDDKtn+yEEIIUYisrCzee+890tPT+e677/IkW1q3bk1WVhb79+/XbQsODiYyMpK2//YesbCwIDAwkF27dunKaLVa9uzZQ7t27Ywab04Sp3Edz3z3F5a8EUIIUXmER8cz6O2feOWz5YRHx5d3OEIIAUgCRwghRDmaPn06p0+fZtSoUURERHDhwgUuXLjAlStXAPDw8OCpp55ixowZ/PPPP+zbt4+PP/6Yli1b4u/vrzvOK6+8wsGDB5kzZw4nT57k888/5+7duwwfPtzoMReUxDFW8sbS0oLavt5YWloUXVgIIYTRhUfHM2DSfG5HPiDsXnYiR5I4QoiKoMIPoRKV18svv0ybNm04deoUSUnJ/LzwZ928B0IIAXD8+HE0Gg2ff/653vbc85x98MEHzJo1i6+//hqVSkXHjh1577339Mq3atWKL774gp9++okVK1bg6+vLrFmzqFmzZpnE/d9wqgVcuhFJ4zoeRut5Y2VpQd1aPkaIUgghRHHlJG9CI2J1225HPmDApPn8Oes1vNwcy/TcQJmeQwhRuUkCp5L7559/WLNmDdeuXSMlJYWjR4/qVjbJMWfOHA4ePEhUVBSWlpa0aNGCiRMn4u7uXuLzFnVMlUrF3bt3mTZtGqPHjOH996dw5/ZtvfkpSsOQ6zamd999l7179zJv3jxat24NZA/R+Pnnn9mwYQPJyck0bNiQ999/X2/1nMTERF1bJScn07RpUyZPnoyvry8AP/30E4sXL8Yi14SmLVu1ZsaMr8vsWoSoSHKSNIWxtLRkypQpehPa5+fJJ5/kySefNFZoRcpJ4vy56zQDugXKsCkhhKjkomITGffVr3rJmxyhEbH0eHUWO36apJdg2bDrDA521jg72NCgljsW5iX7PZqTOALKPFEkhKi8ZAhVJWdvb8/gwYN5++23CyyjUCiYNm0aO3fuZO3atSgUikLLG6KoY966dYuAgABdoiImJhpPL69SnTM3Q67bWDZv3kx6enqe7UuXLmXjxo3MnTuXnTt34u/vz4QJE0hNTdWVmTZtGlFRUaxYsYKdO3dSp04dxo8fT1pamq5M06ZNOXDgAAcOHGDP3r1Mfv+DMr8mIYRx2Nta8VSHxtjbWhntmKlp6Vy+epPUtLyfO0IIIcpGYmoWoz9flW/yJkdMXDIDJs3X9ZTJzFIx9vPlDJm8kO6vziImLkmv/KZ955kwfSUzfv2HfSevFnjc3L1+QiNi9c4hhBC5SQKnjF28eJF27drx999/M3ToUDp06MDIkSO5f/++UY7ftm1bevXqhVchyZE33niDhg0bYmZmhp2dHSNGjODq1askJiaW+LxFHfPy5cs0bdoUAI1GQ2pqqm6pX2Mw5LqN4d69e8yfP5+PPvooz761a9cyfPhw6tati6WlJePGjSMrK4s9e/YAkJaWxsGDBxk7diyOjo5YWFjwxhtvcP/+ffbu3VumcQshKq+MjEzuhkeRkZFZ3qEIIYQoxIOEFL33D/fEPHL+Jiu3neSb33aw5cAFvX1arZa3v13Dl4u28uS4H/QSR5LEEUIURIZQlbHLly+jVqu5efMmixYtQqFQMGbMGNavX8/YsWP1yk6fPp1t27YVeKyAgABmzZpV6piOHj2Kh4eHLqGybds2pk+fXqqkwsPHvHLlCl26dAHgdmgoNbxrlDrukippu2q1Wv73v/8xatSoPMPNkpOTiYiIoHHjxrptpqam+Pn5ERISolveWKvVotVq9Y6p1Wq5cuWKbsnekJAQunfvjqWlJc2aNeO5ocNkuUohhBBCiEfI3tqMRR8PYdxX6wrsheNWzU5veFNmlpqgRjW5H59Manom1pbmeuXDouJ0r72rO+nti4hJYOnmYwXGExoRS/+J89g4e7wMpxJC6EgCp4wFBwfTokUL3njjDd02Dw8PvZv6HIbM8VBax44dY+HChcyYMUO3rVevXvTq1cuox5w8ebLuda3atXn/gw/zrTtt2jQ2b95c4LEDAwP5+eefSxwblLxd165di1arZeDAgXn2JScnA2D30KTM9vb2pKRkP42xsrKiVatWLFiwgM8//xxra2vmzJmDVqvVlenWrRv9+/fH3d2dmJgYZv3wAx9NncIfK/6QCZ+FeEzZWFvRrHF9bKyNNyxLCCFE0dyd7flz1mt5JjEG8PV0zjM3jY9HNbb+OKHA4w3uEUhdHzfC7sXhX99bb9/+UwUPqcpxJyqOli98xRdv9GfkgPbFuxghRJUkCZwydvnyZZ599lm9bVevXtX10HiUDhw4wMcff8znn39Ou3btKsQxJ0+ezKRJkwrcX5YTExcmLCyMRYsWsWTJknz329raApCUpD/WOTExEVdXV937zz//nB9++IEXX3wRtVrNM888g6+vL46OjgB6Ex67ubnx0Ucf0a1rVy6cP0/79vJFLcTjyNzcDHc3l/IOQwghHktebo55kjg1PaqVaGLh/p396d/ZP999Hq4O2NtYkphS+HxnWSo1Dz/3fZCQQvDNSFo18cXcTG7nhHicyH/xZSg9PZ1bt27pDbN58OABkZGRNGrUKE/5L7/8kq1btxZ4vObNmzN79uwSxbJ161amT5/O9OnTadu2bYmOURbHtLa2xtra2ijxFKQk7XrmzBkSEhIYPny43vbJkyfTs2dPPvzwQzw9PQkODqZZs2ZA9spbV69e5amnntKVr1atGp999pnu/YMHD1i6dCktW7bMNxaFQoFCoSBv/ywhhBBCCPEo5CRxnn7zR9QaDetmvmr0YUydg/zY/+u7+fb2ediT7fTvG/45HMzEr1dhbWnOcz1b8M3bg4wamxCi4pIEThkKCQnB1NRUr5fFpUuXcHZ2zncJ76lTpzJ16tRinUOtVqNSqVCpVABkZWWhVqsxMzPDxCR7jupVq1axYMECZs2aRfPmzUtxRf8pi2MWhyHXnaMk7dqjRw9atWqlt61Pnz5MnTqVNm3aADB48GCWLl1KUFAQ3t7eLF68GFNTU93cPwChoaHY29tTrVo17t69y1dffUVQUJBuKfIdO3bQsmVLHB0diY2NZdasWTg6OukmgBZCPH6SklO4cu0WDerVws5WliYXQojy4OXmyLqZrxIXl1hmc9Dk19snR02Pasx8dzBRsUl5zr/7eAgAqen5T3YfdT8BdxeHQs+dM0GyzK8jROUiCZwydPnyZfz8/PSGAQUHB+fb+6ak/v77b70eHh07dgRgwYIFBAUFAfDNN9+gVCqZOHGiXt3Zs2fTvHlztm7dypdffsmBAwcMPm9Rxyxrhlx3aVhaWmJpaZlnu6OjIw4O2V+IL774IqmpqYwfP57k5GQaNWrEnDlz9HoUnTt3jp9++omEhAQcHR3p2bMn48aN07uOr7/+mrS0NOzt7QkICOCLL7/CxkZu2oR4XKlUauLiE1Gp1OUdihBCPNa83ByxUJb9OR5O4uQ3305upkoTLM1NSc9U0bWVn96+u1EPCBz6Jc3qe9G3UzPeGNoZM1P9i8hZthwo0dAwIUT5UWjzm023mIKDgzl8+DAXL14kJiaGjIwMHB0dqVmzJoGBgTzxxBO6OUOqivCIKFau/YtnB/bFx7tsl7Ku7FRqNfdj43FxdsRUWcbfgpWctFXxSHuJspbzWT908NN4eebtOVkWf4Nx8YmcOHORls2b4ORob1Ad+W+h+KTNSkbarWSk3Sq2gj7rH+W/W3GTKmkZWRw9f5OWjX2xtbbQbV+wZj8fz9sIQN0arhz+fTIKhSLPeQxNFuUmf8f6pD30SXvoK6v2KFUPnM2bN7N8+XKuX7+OtbU19evXx9PTE0tLSxISEjh37hybNm3C3NycHj16MGbMGDw9PY0VuxBCCFHl2NvZ0K5VAFaWFkUXFkIIUSXk9MTJeV0UKwszurT0y7P9XEiY7nWfTk31kjdh9+LoPGomCclpum2hEbEMmDRfeuIIUUmUOIHz/PPPExcXx1NPPcWnn36Kn5+f3gdEjuTkZA4cOMC2bdt49tln+fTTT+nZs2epgq4w0uJLVC0pOvuD1c7Nu4iSVaVuOCnxibg4Oz7i81bGuiVvq9KeWwhRMSiVSmxtynZydyGEEBWPMRIo8z96gUnDu7J5/wWe6tBEtz08Op6nxs/VS97kkCSOEJVHiRM4AwYM4JlnnsHc3LzQcra2tvTu3ZvevXtz/fp17t+/X9JTVjgmhxaS2qs7FGMIVVJ0GGvf6Q/A4O82FutGu7LW3TB5AGq1msHfbcLJw6dSxFzZ2qq0586pD5L8EUIIIYSozPx83fHz/W8oWM6wqcj7CQXWkSSOEJWDSdFF8jdkyJAikzcPq1u3rm4Fn6pAkfqAA9Nf0d34FiXnBjshMpSEyFDWvtP/saibGBlKSvRdNkweUGlirkxtVdpz565f3HpCCOOLT0hiz8HjxCcklXcoQgghHiP3HiSyad850jOyyjsUIUQBSpzAKUpSUhJXr17VLfNcVaXEhBl005v7BjuHoTfaVaVuYiWMuaK3VWnP/XD9kiR/hBDGpdVqycpSYYQ1BoQQQgjd/Dq+ns4FlnF1siUtPYuP520icOj/EZ+U+ggjFEIYyiirUC1atIi0tDQmTJgAwNmzZ3nzzTdJS0ujevXq/Pjjj9SoUaPUwVYk4RFRrBnx33LgDh6+esNWruxai0adnbxyq9eMTZ8M17vBzk3qSt2S1K3dthdZacl5kjeF1X9YfskfQ+pVFDLbvShrsgpV1SVtVjLSbiUj7WZcGo2GkSNHkpmZiUqlIiAggMmTJ2NqWrLZISrCKlSPwsMrUOXw9XTGrZodxy+GAtmTHy/530t56le19igtaQ990h76yqo9jJLAGTRoEMOGDWPgwIEAvPLKKyiVSkaMGMGiRYuoUaMG//d//1fqYCuShxM4oH/TO69vDbLSUwCwdfUkOSai0ONJXalb3LrPfL2O3bPeKTB583D9jR8PQ5WZjoWtA93fnoWFjX2pkj8VgXxRiLJWHgmckqgocVQm0mYlI+1WMtJuxpecnIytrS1arZbJkyfTpUsXnnrqqRId63FJ4EDBy4jHJqTwy4ZDrN91hk1zxuNf/7/ffylpGXyzZDsvP90WS1NFlWqP0qiKfx+lIe2hr6zawyhDqGJiYvDxyZ5wNT4+nkuXLjFu3Dg6derESy+9xOnTp41xGiEeW1oteYZTaDWG5V61Wi2qzHTiwq4Rd/caUZdPknw/stDkDRRvGJYQQgghhCGCg4P55JNPGDBgAEFBQfz444/5lgsJCWH06NG0b9+e/v37s2rVKr39tra2AKhUKjIzM/NdDVfklXs4VU7yxsvNkWb1vJg1+TmCN0zTS94ALN18jHmr9tH2xRl8sWibDPEVohwZJYFjYmKim+vm9OnTmJubExAQAICTkxOJiYnGOE2F9nBvBY/GrfBq2havpm3pPXURDh6+UlfqlriufXVvFAqFXl0nr9oM/m5jofXt3X3o99lSTJSmqDLSdduT70eiyswosN7DVJnphe5Pig6TRI8QRqLRaMjMzEKj0ZR3KEIIYXTnzp3j4sWLBAQE6JIwD4uLi2P8+PHY2Njw/fffM3jwYGbOnMmWLVv0yo0cOZIePXpgY2NDz549H0X4VUJOEie/FadsrS303mdkqpi3ai8AKrUGExMTSZYJUY6MMoRq5MiReHt7M2XKFD744AO0Wi2zZ88GYOvWrcybN4/NmzeXOtiKJPcQKkOGmpRmrhGpK3ULY0h9jVpF1JVTZCQlkJ4cT72O/UmKCWPD+4NJvHcn3+PaOHvQ8725WNo7sfad/tQM6krD7s9Rq82TmOTqBlja5ctLQ7pqVg3BwcGsXLmS8+fPExYWxsiRI3n99dd1+3/66ScWLlyYb90vvviCXr16ATB27Ng8PT49PDzYtGlTiWOTOXCqLmmzkpF2Kxlpt/9oNNlJAIB+/frRu3dvvc98yJ5fc9WqVWzatAlLS0sApk+fzvHjx1m/fr1e2fT0dD744AOGDBlS4tVuH6chVMWVmaVi2ZZjzFmxh/vxKWydM44Gdbx17ZGQlIZao6Gag005R/royd+HPmkPfWXVHiWb6eshY8aM4Z133mHbtm2YmpoyZ84c3b5Dhw7RoEEDY5ymQrJx9TboptXOLbtc7httQ2/Qq0pd+0oYc0VvK0PPbaI0xbNxa716Tt51efb7zfkmf2xdPOky4WvMrW0J2bOerLRkrh/YSPiFwzz3wzYsbR0xt7Ej9cE9vfpr3+lf4efNERVP7qex8fHxefYPGDCAdu3a6W3buHEjGzdupHVr/b/rtm3bMnbsWN17MzOzMolZCCFEyeQkbwpz5MgR2rdvr0veAHTv3p21a9cSFhaGt/d/vzMsLS154okn2Ldvn0EJnPSMDDIyMvW2Jadkr7ik1qhRqdW67ep/X6tzbXvcmJgoGNGvDc/3bsmFa2G4ONrqtcf3y3by++ajjBvcibGDO+bpwQPZ8+4AeXr7VHby96FP2kNfUe1R0qSOURI4bdu2Zc2aNVy5cgU/Pz+9D9XmzZtTv359Y5ymwtFaV6PjlF8NvlnNfaMNxeutUJnrrnmnP2q1mmdm/FlpYq5MbVWacxeU/Bn07UZMzS1Ijo0i8tIxXfkazTuRnhBLekIsqXHR7JnzPsn3/5uEOWfeHEniiOIYMmQIzz//PJD9NPZh1atXp3r16nrbvvnmG4KCgnByctLb7ujoSNOmTcsu2EdAqTTBxtoKpdIoo5yFEKLSuXPnDh07dtTb5uvrC8Dt27d1Q68cHR1RqVQcOnSIli1bGnTs02cucOT4qXz3xSckY24en2d7XHyS4cGXoSW/LubE8eNER0djaWlJ02bNeGXkKFxd3XRlli9byqqVf2Bubq7b1qp1Gya//4Hu/eXLwSz9bQnXrl3FxMSEGj4+zPhmZpHJNR83B+C/9oh+kMTiDYdIz1TxzW870KjVvNxf/8FK1P1EXvlsOQC/fjoMdxfDepZWJhXl76OikPbQV1B7uLs5l+h4RkngAHh5eeHl5ZVn+6BBg4x1igpH034M1s55u9QXJueGOef141D3mRl/8iA+ETu3vH8fZXneyli3pG1VmnMXlvyxdnKl76e/c+3ARm4e3opvUDcAUuOi2T17MimxkXmOJ0kcUVyGPI3NLSwsjODgYD766KMyiqh82dvZ0r518/IOQwghyk1iYmKe+XHs7OwASEpKIj4+ng8//BC1Wo1Go6F169a61XCLEti8KY0b+elti7oXw+atO3B0sMXF2VG3Xa1WExefhJOjHcoKMCTE2sqSzz6bRp26dUlPT+ebGTP48ov/sXTZsv/KWFvSpEkTfi5g6PGFCxf47NOPefudd+jatSumpqZcuXIFVxenIue2ebg9Lt2KxtLCjPRMFa5Otrw+tAvWVv8ljsKj4xn9+QrC7sUDMPrzFayb+WqV6YlT0f4+ypu0h76yag+jJXDu37/P8uXLOXPmDImJiXzzzTfUqVOHlStX0qRJE5o0aWKsU1UcVo4lqlaam9rKWdeLDGXJxsVWzustn7YqzbkLS/7YOFcnYMAYGnYfQnJsBPFhNwpM3uSQJI4oSzt27MDU1JQuXbrk2bd//37atWuHqakprVu35q233sLT09Og4xanW32OitJduKLEUZlIm5WMtFvJFKfdZO6Iovn6+rJ8+fIS1bW0sMDSQn+YT3JyCgBKE2W+7a9U5r+9IJs3b2bx4sVER0fj4eHBlClTCAoKKlG8uU2cOFH32srSkpdeeolhw4aRmpKCvX12zxYThQKFQlFgvPPmzuXpp5+mf64erwH+/sWKI6c9urVuyMk/pvLj6n14V3fC3tZKVyY8Op4nx80mNiFFt+125AMGv/NzvpMnV2bF/fuo6qQ99Bm7PYySwLl16xajR48GoFmzZgQHB5OVlQVAeHg4Fy9e5IsvvjDGqYQQZaSoRIuFrT0WtvagMEFRzB4TQhjTjh07aN26NQ4ODnrbW7RoQf/+/fHy8uLOnTssXLiQsWPHsmrVKmxsik6MlqRbfQ5jdhdWq9WkpWdgZWlR7Cc20m25+KTNSkbarWQMabeSdquvSuzt7UlOTtbblpSU3XY5PXEqqiVLlnDw4EHmzp2Lm5sbP/zwA5988gmbN2/W63E6ffp0tm3bVuBxAgICmDVrVqHnOnr0KB4eHrrkTY6QkBC6d++OpaUl/v7+vP7663h5eZGens758+dp2rQpI0aMIDw8HA8PD1555RW6detWout1sLPig1G99LaFR8fz1Pg5esmbHKERsQyYNL/KJXGEeFSMksD5/vvv8fHxYc6cOVhaWtK2bVvdvmbNmjF37lxjnEYIUQE4+9RnyA9bWfN2PxKjbudbxsbFg/7/+0N63wijCw0N5erVq7zwwgt59r366qu6182bN6dZs2YMHTqUrVu3Mnjw4CKPXZxu9TnKontsfEISl65cJ9C/EY4Oht2oSLfl4pM2Kxlpt5KRdiseHx8fbt/W/40RGhoKQM2aNcshIsNERETw66+/sn79epydsxNx/fv3Z+XKlSQmJuLo6KgrO2XKFKZMmVLicx07doyFCxcyY8YMve3dunWjf//+uLu7ExMTw+zZs3n99ddZsWIFSUlJaDQatmzZwvfff4+fnx/79+9n6tSpuLq60qxZsxLHkyM8Op6nJ/1IRExCgWUkiSNEyRklgXP27Fk+//xzbG1t83QNdXZ25v79+8Y4jRCigrBz8+bZmZvyXcHKxtmDLm/MIDLkFNbVXLFykCeJwnh27tyJubk5nTt3LrJsrVq1qFmzJiEhIQYduyTd6nMYs3us8t8ntEoTk2IfU7otF5+0WclIu5WMtJth2rZty+rVq0lPT9etRLVr1y58fHz0FkupaHbv3k3z5s11yRuAuLg4LCws8szpUxoHDhzg448/5vPPP8+zSmPdunV1r93c3Pjkk0/o3Lkz58+f101p0bdvXxo3bgxA165dCQoKYu/evUZJ4AghypbR5sApaBLKhIQEvSUAhRBVQ34rWNk4e9B5/HQubVtO6LHtpI36mEY9h2JTrXrhBxPCQNu3b6dt27ZG/SFc0ZibmVLd1RlzM6N9RQshRIURFxfHqVPZw1XT09MJDQ1l586dWFlZ0b59eyB7EZSVK1fywQcf8PzzzxMSEsL69ev55JNPyjP0Ip09ezbP6ojbtm2jc+fOmJrqf6Z/+eWXbN26tcBjNW/enNmzZ+fZvnXrVqZPn8706dP1Rj0URPHvnDharRZbW1u8vb2LnKy4NLzcHPlr1usMmDSf0IjYfMt4uDjQp2MTXJ2q7ne5EGXFKL8OGzduzObNm/Ms9wfZT0slmytE1fTwClY93p3D6bXzuHU0e0z30d++wsq+GjWDushwKlFqN27c4ObNm4wcOdKg8jdv3uT27ds899xzZRyZcdnYWOPfxK/ogkIIUQnduHFDb+jQ7t272b17Nx4eHmzatAkAJycn5s2bx4wZM5g0aRLVqlXjrbfeok+fPuUVtkEuX76MiYkJYWFhuLq6smHDBvbv38+yXKtE5Zg6dSpTp04t1vFXrVrFggULmDVrFs2b579a4Y4dO2jZsiWOjo7Exsbyww8/UK1aNd392JAhQ1iyZAk9e/akXr16HDhwgNOnTzNu3LjiX3ABvNwc+XPWa/kmcWp6VMPa0px5q/ax4+hlZr8/hBaNKu6wOCEqGqMkcEaNGsX48eOZOHEivXr1QqFQcPLkSVavXs3u3btZWMAydkKIyi/3ClY2zu6kxsVw9+wBstJScKpRD1tXT5LvR6JRqbD3qFmmT31E5WTI01jI/lFqYWFBp06d8hzj2rVrzJ07lx49euDu7s6dO3dYvHgx7u7uPPXUU4/sWoQQQhQuKCiIkydPFlnOz8+PxYsXP4KIjCMuLo7o6Gj+97//MW7cOFJSUmjatCmLFy/Gw8PDKOf45ptvUCqVeqtRAcyePVuX0Pn777/5+uuvSUtLw97enubNm/Pjjz/qJvN//vnnSU9P5+233yYpKYkaNWrw5ZdfGn3F4PySOL6ezjzfO4ivFv8DwNXb0aSmZxZ2GCHEQ4ySwAkKCuK7777ju+++49NPPwXghx9+wNPTk2+//bZqLiEuhNDJ3bvGt1U3Ooz5jBuHNtPqhXdQmpkDkBofg1qdhZNXHVnFSugx5GksZCdwOnTogLW1dZ5jODg4oNVqmTNnDvHx8djb29O2bVveeOONfMtXZBkZmdyLiaW6qzMWFublHY4QQggDXL58GXd3d3r37k3v3r3L5ByGJL6+//77Isu88sorvPLKK8YIqVC5kzgAf856DTtrC6Jik1jy1xGe7RlIx8B6ZR6HEFWJ0QbYd+jQgQ4dOnD37l0ePHiAg4MDvr6+xjq8EKKSMLe2o3bbJ3Gr2zTPvoykeB7cCcGpRj1MlDK/h8hm6NPYdevWFbjPzc0t37kCKqPUtHSuXLuFna2NJHCEEKKSuHz5MvXqSTLiYTlJnJzXADMmDeS5Hi2o5eWiV1alUvPDH3sY/Ux7HOysHnWoQlQKRn8MXqNGDfz9/SV5I8RjzNbFE3Nr/YnpUmKjOLnqB9IS44i9HYI6S7rMCiGEEKJquHLliiRwCuDl5phnufCgxjVxdrTR2zZ/zX6m/7KNjq98y46jlx9hhEJUHiV+BL558+Zile/bt29JTyWEqGQUCgUOnrW5f/MSWo2auLAb7F/wEemJD1BlpNN6+HvEhl6hWs36mJrLKnVC5GZpaUFtX28sLS2KLiyEEKJC+Oabb8o7hErtRlgMX/+SPTdO5P0E/tpzjh5tGpZzVEJUPCVO4Hz22WcGl1UoFJLAEeIxY2pugYNHTeLDb3L9wEbSEx8AcPvkbnxb98DdL5DYW5cxtbLB3NJaVqkS4l9WlhbUreVT3mEIIYQQj0xN92q8+3IPvlmyHSd7G754o395hyREhVTiBM6JEyeMGYcQogqycnAmIzmBwMHjSb4fScyNCwQNeRN3v0AAku9HsHvOZJSmZjw7c7MkcYQQQgghHkOmpkomDetGr3aNiY1PxtFOfwGCs1fu0riuJ2amynKKUIiKQWYRFUKUKXv3mmSmJtN+9KfE3b1G9foBAKTGRbN79mRSYiMBWPtOfwZ/t1GSOOKxl5qWzu27EdSs4Ym1lQwxFEII8fhoUMs9z7brd6J5etKPNKzlwYKPh+Hr6VwOkQlRMchavkKIMmWiVOLoXRtza9sCkzcACZGhrH2nP0nRYeUUqRAVQ0ZGJnfDo8jIkIm+hRBCPN4ys1S8+sVyUtOzOHX5DoPeXkCWSl3eYQlRbkrcA6dVq1b88ssvNGnShJYtW6JQKAotf/z48ZKeSghRyZlb2WLn6klSdHi+yZscOUkc6YkjhBBCCCFUag2N63hy/mo4AP8b31+GUYnHWokTOJ988gne3t6610UlcIQQjzdbF08e3L1WYPImhyRxxOPOxtqKZo3rY2NtVd6hCCGEEOXK2tKc2e8PoWsrP86FhNGnY9NCy4dHxwPkWbZciKqixAmc3KtK9evXzyjBCCGqNvvqPkiut+q4ffs2t27dokmTJri4uJR3OFWGubkZ7m7SnkIIIUSOAV0CGNAlQG+bRqNhwvRV9GrfmH5PNCM8Op4Bk+YD8Oes1ySJI6oko8yBM27cOEJDQ/Pdd/v2bcaNG2eM0wghKjlHz1oM+HI1Ns4eBZaxd68pvW8qoK+//povv/xS937v3r0MGTKE9957j2effZbLly+XY3RCCCGEeNz88MceVm8/xchPf2fy9+t5+s0fCY2IJTQilgGT5ut64whRlRglgXPq1CmSk5Pz3ZeSksKZM2eMcRohRBXgUrsxT320ON8kjo2zB72m/izJmwro8OHDNGvWTPd+wYIFdOjQgRUrVtCoUSN++umncoyuaklKTuHEmYskJaeUdyhCCCFEhRSXmMqPq/bq3q/cdoLbkQ907yWJI6oqo61CVdAcONeuXcPR0dFYpxGVyMsvv8yCBQt4bdw4Jk18g9TU1PIOSVQQno1b0ePd2XpJHBtnD7pOnIGJiQkataocoxP5uX//Pp6engBER0dz48YNXn75ZerWrcvQoUOlB44RqVRq4uITUckqG0IIIUS+nOyt2fbjRGp7u2CqNCEtIytPGUniiKqoxHPgrFixgpUrVwLZyZt3330Xc3NzvTIZGRk8ePCAp556qnRRigL9888/rFmzhmvXrpGSksLRo0cxNdX/Z9Vqtfz8889s2LCB5ORkGjZsyPvvv0/dunVLfN45c+Zw8OBBoqKisLS0pEWLFkycOBF3d3cAVCoVd+/eZdq0aYweM4b335/Cndu3adKkSamuN4ch113W5zCkXYtqp59//pktW7YQHx+PqakpDRo0YNjwl3BxbmHUa6loFCYmeDVpQ9c3v2H3D+8B0HXiDMyt7clMTSYlNkp64VQwlpaWuiTs6dOnsbGxoVGjRgBYWVkV2AtTCCGEEKIsWFqYoVJpUKk1BZbJSeLInDiiqihxDxwPDw8CAwMJDAxEq9Xi5+ene5/zv06dOvHWW2/x/vvvGzNmkYu9vT2DBw/m7bffLrDM0qVL2bhxI3PnzmXnzp34+/szYcKEUvWIUSgUTJs2jZ07d7J27VoUCoVeDLdu3SIgIABfX18AYmKi8fTyKvH5HmbIdZf1OQxp16LaqWfPnixdupR9+/axbds2WrVuzScfT0WtrvpP3s2sbKhevzldJ84gaOhELu9YzcaPn+f6gU2kxsWgeQzaoDJp0KABa9as4fr166xevZrWrVtjYpL9FRIRESGTGBuRvZ0N7VoFYG9nU96hCCHEY0er1ZKaoSI1Q0Vahpr0TDVpGWrdNq1WW94hilxMTGR1DPF4KXGXhc6dO9O5c2cgu6fN+PHj8TLiDXpVcfHiRcaOHctHH33E77//TlhYGPXr12fGjBlGueFp27YtACdPniywzNq1axk+fLiuZ8i4ceP4888/2bNnD3369CnRed944w3dazMzM0aMGMGwYcNITEzE3t6ey5cv07Rp9jJ/Go2G1NRU7O3tS3Su/Bhy3WV9DkPatah2yklwQfYPBqWJCfHx8SQmJuL6GNwQ27p4kJlSl5tHtnH94CYAbh7ZSoNuz5IWH4ONs3s5RyhyvP7660ycOJEXXngBOzs7PvjgA92+vXv30rhx43KMrmpRKpXY2liXdxhCCPFYSstU0/b9nQXuP/J1d6wtjNvrW5SMl5sjf856jQGT5hMaEZtvGWtLc+l9I6qUUn/6qFQqdu3aRc+ePSWBk4/Lly+jVqu5efMmixYtQqFQMGbMGNavX8/YsWP1yk6fPp1t27YVeKyAgABmzZpVrPMnJycTERGhd3NlamqKn58fISEh9OnTh23btjF9+nT27t1brGPndvToUTw8PHRJmitXrtClSxcAboeGUsO7RomPXVrl1a75ebidAA4ePMhHH31EcnIyCoWCpwcMxMnJqVjxVGYOXrWp074Pwf+sQKvVkJ6UQFJMOEpzC6yd3FCYGG2qLlEKjRs3ZvPmzYSGhlKjRg1sbW11+wYOHEiNGuX337gQQgjxqGw4GoaNpSlmShMszExwsjXH0cYcJ1tzHKzNUEqPkEeqqCTOJ2OfkuSNqFJKncAxNTXFyckJMzMzY8RT5QQHB9OiRQu9nhgeHh75dr+cMmUKU6ZMMer5c+alsLOz09tub29PSkr2Cie9evWiV69eJT7HsWPHWLhwITNmzNBtmzx5su51rdq1ef+DD/OtO23aNDZv3lzgsQMDA/n5559LHBuUX7s+LL92AujQoQN79+4lISGBjZs2YWX1eA2bUJqa4Vq3KX5dB2Hn5o1PYGdMLSzRqLJITbiPjZNbeYco/mVlZUXDhg3zbO/QoUM5RFN1xSckcebCZZo3bYijg13RFYQQQjwyMzZcKXCfQgEO1mY42ZjjbG+BVzUr3uhTDzcHywLraLVa0jILHjZuZa4scLEYkS2/JI6VhRnD+7Rm1ED5jSKqFqP0/+vVqxebN2+mffv2xjhclXL58mWeffZZvW1Xr14t8dCl4sp5Sp6UlKS3PTExEVdX11If/8CBA3z88cd8/vnntGvXrtj1J0+ezKRJkwrcb+yJiY2luO1qSDs5ODgwZMgQunfrRuNGDfK9Ua6qrBxc8H96dJ7tKfejsHZ0lR8uFURSUhKHDx8mKiqKzMzMPPvHjBlTDlFVPVqtlqwsmWdBCCEqG60W4lOyiE/J4lZ0CieBN/vVz7fs+qNhhMem4uVszWcrLxZ4TBmyZZjcSRyAdd+9ind1R70yWq2Wg2eu0zGwXjlEKIRxGOXTwMfHhx07djBy5Eg6deqU79wuffv2NcapKpX09HRu3bqlN8zmwYMHREZG6lZvye3LL79k69atBR6vefPmzJ49u1gx2Nra4unpSXBwMM2aNQOyh71dvXq11KuDbd26lenTpzN9+nTdfDHFZW1tjbV12c71UN7tWpx20mg0qNVq7t69+1glcEzNLbCwdSAjOUFvuzorg/TEB1g5OJdTZCLHqVOnePfdd0lNTcXJySnPqoM5w0NLIjg4mJUrV3L+/HnCwsIYOXIkr7/+um5/REQE/fv3z1NvzJgxvPrqq7r3arWahQsXsmHDBlJSUmjRogVTpkzBw8MjT10hhBCiJFrWq4ZWoyVLnT3ZcXxKFnEpmajUeZPuluZKqtma53MU2HY6kmNX85+3RZRMThIn5/XD5qzYw+c//83rzz3Bp+P66BZjEKIyMUoC56uvvgIgOjqaCxcu5NmvUCgeywROSEgIpqamestKX7p0CWdnZ90y0rlNnTqVqVOnFuscarUalUqFSqUCICsrC7VajZmZme5DafDgwSxdupSgoCC8vb1ZvHgxpqamujlqSmLVqlUsWLCAWbNm0bx58xIfp6QMue4cJWlXQ85hSLsW1U4rVqygZ8+eODs7ExcXx9y5czE1NaWZv3+x463srB1d9RI4qXHRWDm4kBwbJQmcCmDmzJk0atSIL774wuhzNJ07d46LFy8SEBBAfHx8geXeffddvYS4m5v+8LpFixaxfPly3nrrLdzd3Vm4cCETJkxg5cqVFbY3X36cHO3p2aX4PRqFEEKUvdmjA/P0iNFqtaRkqIlLzsz+X0om9+LSSctUF9iLODQ6/yH3D/tg6Xla13emZd1q1PWwlV7JRShovpvtR4L5YmH2A90fV+/D2sqc91958hFGJoRxGOUX7caNG41xmCrn8uXL+Pn56d04BAcH59v7pqT+/vtvPvvsM937jh07ArBgwQKCgoIAePHFF0lNTWX8+PEkJyfTqFEj5syZo+v5snXrVr788ksOHDhg8Hm/+eYblEolEydO1Ns+e/bsR5LQMeS6y/ocRbUrFN1Ox44d49dffyU1NRUbGxsaNmrEF/83/bFcktnCzhETUzPCzh3i+sFNRAWfpOO4z/FoGER6UjyWdo7lHeJj7fbt20yYMKFMJtgeMmQIzz//PAD9+vUrsFytWrV0q9s9LD09neXLlzNmzBgGDhwIQN26denXrx87d+4s1TxfQgghRGEUCgW2lqbYWppSw6XonuVarZZBbb25dS+FG1HJXI1IKrDs3ovR7L0YDYCznTlt/Vzo1qw6XZtVN1r8j4MmdTxpVNuDSzci8PV0ZtQzMvWHqJyMksCR7un5Gzp0KEOHDtXblru7vzH069ev0BseyP5SGTduHOPGjct3f+/evendu3exzluWy3cbwpDrLutzFNWuUHQ7Pbz6lUqt5n5sfHHCrDIUCgVWDi7cOLSFyEvHAbh5+G88GgaREhspCZxy5uPjU2jvmNIwRhfmc+fOkZqaSvfu3XXb3Nzc8Pf35/Dhw5UqgaPRaFCp1JiaKqV7txCiwkhKSsqzeENVZGWu5MjX2d8larWG2AfxOFdzRKk00e0vLYVCwatPZvfQT81QFbpseW6xSZlsPhlBllojCZxi8nRzZPOc13l35jreHdEDF0fboisJUQHJL0MhRIVh7eRCnfb/TfCdEHUHtSqLzNRkMlISyzEyMXHiRH799VciIyPLLYYPP/yQVq1a0adPHxYuXIha/d+qHXfu3MHCwgJPT0+9OjVr1uT27duPOtRSSUhMZu+hEyQkJpd3KEKIx9CGDRv4/fffde9v3LhB37596datGy+//DIPHjwox+jKnkKhwNrCFGsLU6wslFiaK7GyUOq2PeohTM938qGhtz25T9uuQf49teNTMjl0OYYsleYRRVe52FpbsuCjYdT10R+CHR4dz4HT18opKiGKx2iTAhw9epS1a9dy+/btfFcn+euvv4x1qhLRaDSMHDmSzMxMVCoVAQEBTJ48uVLNiyBEVWdqbolPUGfqXHwK74COVK8XgOLfHggpsVFY2NiXc4SPr19//ZXExEQGDRqEr68v9vb6/xYKhYL58+eXybnNzc0ZMmQIbdq0wdLSksOHD7No0SISExN55513gOwV4HJWh8vN3t4+z2pxBUnPyCAjQ//7KzklFQC1Ro1KnXeZ15wkkjqffSWl1mh0/5/fOfOtUwZxVHXSZiUj7VYyxWk3U2Xpe3iUxqpVqxgwYIDu/cyZM7G2tubtt99m1apVzJ8/nw8//LD8AnzMTOxTH2sLU+JTMjkaEsuRkPu09cs/gbPr/D3+t+oSdpamdGriRrdm1WnXwMUovYaqqqSUdF6Yspirt+/x7TuDGfZUq/IOSYhCGSV7cejQId566y1atmxJaGgobdu2JS0tjfPnz+Ph4VEuk9w+zMTEhLlz52Jra4tWq2Xy5Mls3769VCsxKTVZaLPS0WRk/8BXmFvlm5XXarVoM9MKPVZVrqvRqNFmpqHJNEdjoqwUMZdX3eK0VXnGXZZsq7kTNOTNPNszkhPISkvBzMrmkcYjsmm1Wnx8fPTeP7y/rLi4uPDee+/p3rds2RIzMzN+//13Xn311XwTNyVx+swFjhw/le+++IRkzM3jC6wbF29YksgQqWnpWFiYk5iUgkpVvJtkY8bxuJA2Kxlpt5IxpN3c3cp34v7IyEhq1aoFQHJyMqdOneLbb7+lQ4cOODg4MG/evHKNr6rJPWSroP0Ajjbm9Ar0oFdgwVNX7Dp3D4CkdBVbTkaw5WQEVuZKujWrTp8gT1rWdSIrn9Wycp/rcZskeeLXqwi+md27eNKM1fjVrE5Q45rlHJUQBTNKAmfx4sUMGjSId999lzZt2vD666/ToEEDQkNDGT9+PO3alW41jaKWmM0REhLCN998w+XLl3F2dmbYsGEMGTJEtz/nR75KpSIzM7PUH1C97ywgfc4Ccjrc1fvqOAqLvBOXaTPTuPZB4dncx6Fu7gEwlSXm8qprSFuVZ9xlydLOCROlKRq1Ks++5NhInLzr5lNLlLWff/65vEPQ07lzZ3755Rdu3LiBv78/9vb2JCfnHXJUnDkbAps3pXEjP71tUfdi2Lx1B44Otrg4O+apo1ariYtPwsnRDqURn5r7eOddqbAwZRVHVSZtVjLSbiVTmdpNq9Xq5t86e/YsCoVCt0CEu7s7cXFx5RlelZMzZKu0tFottlamWJqZkJ713xCqtEw1m09GsPlkBM525sQm5R0pkePI192NEktl8uYLXTl+MZToB0mMH/KEJG9EhWeU/0Jv3brF2LFjMTExQaFQ6JZd9vX1ZezYsSxatIgePXqU+PiGLDEbFxfH+PHjady4Md9//z1Xrlxh5syZ2Nra0qfPf3NqjBw5kps3b9KuXTt69uxZ4piEEGVDYWKCpYMzqQ+ynyJptVqSou9iX92H9MQ4VBlpmFpYlXOUoqLIScT7+PiQkZFBZGSk3sT6oaGh1Kxp2I8xSwsLLC0s9LYlJ2cv86o0URY6rEGpLHz/o1JR4qhMpM1KRtqtZCpDu9WoUYODBw/SsmVL/vnnH5o1a4alpSUAMTExeYbQiopBoVAw46UAUjNUHL5yn13n77HvYjQpGf/15CwsefO4CmhQg63zJrD87+NMGSnLiouKzygJHIVCgalp9qReTk5O3L9/X7fPw8ODsLCwUh3fkCVm161bh0Kh4Ouvv8bS0pJWrVoRERHB4sWL9RI4v/zyC+np6XzwwQecOHGCNm3alCq23GJ3/IRCaZZnu1adZfAxki/tJf3OxWLVzX3eaj3GYmJqbvD5Shtz3IE/UCfrT2ZnaMxm1TxxbDekyLL51S1pzKWpmxJyBLtm3fJsz0qILtPzFlTX0PoPSw+7TNrNU2g1JZ+/oKyHX1k7upAUHcbNw39z49DfJN67Q99pS7F2dCEl9h4Onr4lOq4onfv37/PHH39w5swZEhIScHBwIDAwkOeffx4Xl/zH45eVPXv2YGZmRu3atQHw9/fH2tqaXbt2MXz4cCD7RuP8+fO6ZcUriyyViqSkFOzsbDCTedqEEI/Yiy++yCeffMLmzZtJSkpi+vTpun0nT56kXr165RidKIq1hSnd/d3p7u9OeqaaA8ExbDkZwYHLMagKGT71OPPxqMYHo/KuVrnv5FVaNvHF2tLweyshyppRfhn6+PgQFRUFQMOGDVm/fj0dO3ZEoVDw119/5VkVpLgMWUb1yJEjtG/fXveEAKB79+6sXbuWsLAwvL29ddstLS154okn2Ldvn1ETOA92Ly71MVKuHCL+0IoSn7da15FQjAROaWOOP7KazKjrxa73YPdiLLwblSiBU5qYS1M39caxfBM46uT7+ZQ23nmN8XeVW+r1Y8Rs/NagsvGHVmDp2xxLrwaY5BpKVdbDr8wsrTG3sePK7nW6nji3jmyjce/hpCbcx9bVE6WZfJk+Srdv32bMmDEkJibi7+9PgwYNiI2N5Y8//mDz5s0sXLhQb46c4oiLi+PUqey5Z9LT0wkNDWXnzp1YWVnRvn17fv75Z1JTU/H398fKyorDhw+zatUqXnjhBd3QWEtLS4YNG8bPP/+Mra0t1atXZ+HChXh7e+stLV4ZJCencvLsJVo2b4KTozzpFkI8Wr169cLd3Z2LFy/SqFEjAgMDdfucnZ3p1KlTOUYnisPSXEmPAHd6BLgTn5LJ5hMRfPPnlfIOq1LYfiSYER8uIbCRD398NRJHu0c7pYAQBTFKAqdr164EBwfTt29fXn31VV5//XU6d+6MiYkJmZmZfP7558Y4TaHu3LlDx44d9bb5+voC2TceOT/yHR0dUalUHDp0iJYtWxp07MJWJjEWlUaNiVqNRlu6Zf9U6uzjQPaEuGVJpVGXeuLSh1dYKeuYS0Oj0ea7IoxKXbGXasxMS0aRlQlaDWjUZKUavhx3zObvs18oTDBz88XCqxHVnnwdpa1TkXVz/qZLytLRlVptnuTS39lLmSbGROhW50mIDsfe3eexWw2lPLvdz5kzBxsbG5YsWaKXlI+MjGT8+PHMmTOHb775pkTHvnHjBlOmTNG93717N7t378bDw4NNmzZRs2ZNli5dyoYNG8jIyMDb25sJEybwwgsv6B1n9OjRaDQa5s+fT3JyMi1atOD//u//ZLVBIYQopoCAAAICAvJsf/XVVx99MMIoHG3MGdjWWxI4Brh8M5LR05ai1mg4cTGUUZ8uZd1M+dsXFYNRftWOGDFC97phw4asXLmSI0eOkJ6eTqtWrXRd3MtSfkvI5kxcmZSURHx8PB9++CFqtRqNRkPr1q0N7lZf0MokfR96b9q4BwqTvE2q1ahQXdpR6DliYxNQmGeSVa0uZk17F6tu7vPGxiehMM1ONhU1xMUYMZvUaY+ZW/1i1zVt3AOcvLkfG69ft4xjLk3dTEffPPECqDOL7iFWFjEbWj8uOROFbvlIE7LsamBatx1aVSbq0JNFxv7vici6d5OsezfRNhuAwqroVTRy/qZLSqtR4tykEz7xD/Bq0R0bF0/iE7LPm5CYQrqJNSbK7HZ5XFZDKc+VSU6dOsX777+fp0elh4cHY8eO5euvvy7xsYOCgjh5suC/xSeffJInnyx6XLpSqeS1117jtddeK3EsFYG5mSnVXZ0xN5PEkxCifKhUKjZv3szFixeJiYnB1dWVZs2a8dRTT0lS/DFz6HIM9T3tcHWwLLpwFVG/ZnUGdQ9k2ZZj2NlY8ulrD9/1CVF+yuQTuHr16gwYMKAsDl1ivr6+LF++vER1C1qZhPlz9LbVeOF/mJjn7V6nyUzl1oeF32Q7Oztk133iOeC5YtUt+LzmFNXXotQxP/NOieqWV8ylqevRrn/+de38yLv2TdnHbGh93d9Wjnb9oV3/f+u2LbSuuWdDsmJuoc1KB8DE2hFHWws0WYlFXnOe85aAeSN/3Dy98t1nRQbWjk6VZlWPyi4zM7PA5bptbW3JzJSJEY3FxsYa/yZ+RRcUQogyEBYWxoQJEwgLC8PT0xNnZ2dCQ0P566+/WLJkCXPmzMHLK//vZlG1JKereP+3c2SoNAxo7cWLnWvyOAxgVypNmPnuYKo729GxeV2a1ZO/d1FxVJkUen5LyCYlZT+VN3QJ2YIUtDLJwzewpiZKTPK5idSYFH1jKXWlbnHrPopz15zwGyjNyQgPJu3WGdSp8ShNTFAYMC9VYXEbys65OpmJD/Ldl5kYi41z9lLLlWFVj8qufv36rFmzhvbt2+tNTq3Valm9ejV+fpJwEEKIquDrr78mMzOT3377jUaNGum2BwcH89577/H1118ze/bscoxQlJSVuZIjXxc8L5yVuf5vqVUH75CUnr268OpDd1l3JIwujasxvo8ftd2r9hxtCoWCKSPzTmycpVIT/SAJLzdHwqPjiYtLxMXZ8dEHKB5bRkngtGzZssjVZo4fP26MUxXIx8eH27dv620LDQ0FMHgJ2eLa6jOOZ57uTQ3P7CVrFeb5L22sMLei3leFX39VrqvSqImNTcDZ2QHTf5MGFT3m8qpbnLZ6VHErFAqsajbDqmYztFotmowUVPH3Cq0HoMlK05v4uCTMrWwxtbRGlZ4955Q6K5OkmAgcPX3RqFWkxscAj0+X3vI0ZswY3nrrLZ577jl69uyJi4sL9+/fZ8eOHdy+fZsffvihvEOsMjIyMrkXE0t1V2csLB6HZ51CiIrk9OnTfPTRR3rJG4BGjRoxfvx4vvzyy3KKTJSWQqHA2sLw2z8nGzNc7S2IScwAQK3RsvNCLHsuHWFAay9efbIu1R0fn99hKpWa1/9vBUfO32TBhy8w6ZvVqDUa/pz1GjU9ym+Yu3i8GCWB88knn+RJ4MTHx7N//36ioqIYNWqUMU5TqLZt27J69WrS09N1K1Ht2rULHx8fvRWojEltYobCzLLIm1SFQlHi1XiqQl0TtRqFeSYm5tZF9sioKDGXV93itJWxz21oHaWlLQqnonvghP38Oh4vzsDCtXQJVGtHF6KvnuPK7jXcOrYDpZk5fT/9HROlktQH91A41ijV8YVh2rVrx/fff8/8+fNZuHAhWq0WhUJBgwYNmDVrllFX9Hvcpaalc+XaLexsbSSBI4R45Ozt7QscMmtnZ1fgPlH1DGxbgz5Bnmw8Hs6vu28RHps9V6Vao2XdkTA2n4xgaAcfRnavjaNN1f6+0mq1vDljNX/uOQvAoHd/QqPJXsxl0Ns/8dcPr+Pl5lh+AYrHhlESOP369ct3+/Dhw5k6dSrh4eGlOn5RS8wCDBo0iJUrV/LBBx/w/PPPExISwvr16/nkk09KdW4hRMlkhF0i/KexuD37KTZ1WqIwNSvRcawcnMFEwdW9f6L9d5WyyODjeDVti0aVhSopDlyrGTN0UYB27drRrl070tPTSUxMxN7eXpcwF0IIUTUMHDiQP/74g7Zt2+pNWJyVlcXy5csZPHhwOUYnHjULMyXPtvfhmTbebDkZzvyt14mMz+6Rk5Gl4bc9oaw7EsZLXWsx/ImaxerhU5koFAra+tdm9fbse9Kc5A3A7cgHDJg0nz9nvSZJHFHmyvy/sD59+vD555/z+uuvl/gYRS0xC+Dk5MS8efOYMWMGkyZNolq1arz11lv06dOn1NcghNBX0PCr9Mjr3N/yPWk3TgCQ9SCcyN/fxbXfO9g27oypXfG7l5ooTXHyqoNXs3aEnT2A0syClAf/DeFKT4gB6pT4WkTxWVpaSuKmDFlaWlDb1xtLS4uiCwshhJFpNBru3LlDnz596NixI05OTsTFxXHw4EFMTU0JDAxk4cKFQPZN7ejRo8s54sfL+fPn+fHHHwkODsbExITatWuzaNEiTPKZn/Ddd99l7969zJs3j9atW5fqvKZKE/oEeRLoY8mBayks3nmL+/8OrUpOVzHv72us2H+b13rXZWAbb0yVRffWrmy6tPTDxdGW+/F5l/IIjYiVJI54JMo8gZOWllbq1UmKWmI2h5+fH4sXLy7VuYQQRSto+JWVTxNcB0wmfv9yEk/8CYAmLZF7675AlRiDnX8PzJxrYGJavG62Vo4u+HUZhFvdptQM6oa59X/dt1UZaWSmJmNq51CqaxJ5LVy4kAEDBuDq6qr7sV6YMWPGPIKoqj4rSwvq1vIp7zCEEI+pRYsW6V7/9ddfefbn/j6QBM6jdf78eSZOnMi7777LrFmzMDU15cqVK/nORbp582bS09ONHoOZ0oTn2tdgQGtvVhy4w6+7bpKUlj3R8YPkTP5vTTCrDt7hq+HN8HYpeKi+lbmyyDlUK5Lw6HgGTJqfb/ImhyRxxKNglAROVFRUnm2ZmZlcv36dOXPmEBAQYIzTCCEqOIWJCRZutXFsPwRTR3ce7FoIGjWos4jdNhdVfBT2rQdiXs0TUzsXg49rYWOPe4NAXGo1zHd/alw01pLAMbpNmzbxxBNP4OrqquvtWBCFQiEJHCGEqAJOnDhR3iFUeps3b2bx4sVER0fj4eHBlClTCAoKKvVxZ8+ezdNPP03fvn1125o0aZKn3L1795g/fz6LFy/WK2tM1hamjOpem2fb1WDJ7lss3xdKepYGgKi4dGyszGj7/s4C6x/5unuVHW4lRFky2hw4+WVQtVotgYGBfPDBB8Y4jRCiEjAxs8DcxQfbhh0xtXfh/pZZaNKzn1YkHF1LVlwkzt3GoE5JwMzF8N44Vg7OJEWH5bsvPSkOtSoLZQnn2RH527hxY76vRdlKTUvn9t0IatbwxNpKhqoJIURlsmTJEg4ePMjcuXNxc3Pjhx9+4JNPPmHz5s16w5ymT5/Otm3bCjxOQEAAs2bN0r1PT0/n/PnzNG3alBEjRhAeHo6HhwevvPIK3bp105XTarX873//Y9SoUbi7u5fJNeZmb23GxL71GdLBh7lbrrLxRARje9bByaZq/SbzcnPkz1mvMWDSfEIjYvMtY6JQ8NWbz0jvG1GmjJLAWbBgQZ5tFhYWuLu74+Ji+FN2IUTVoLR2wNTBDUug+nOfEbPxW1TxkQCkhhxClRCNc683UCU/wMzRPc/cODnLl+dm5ehCUkw4aLMnjUtPjCMu8jYaCztwsCMtPgZbF89Hcn2Po9OnT9OgQQOsrfN2h05LS+Py5csEBgaWQ2RVT0ZGJnfDo3B3c5EEjhCi3Bw8eJAzZ86QkJDA6NGjcXd35+zZs3h7e8vv+wJERETw66+/sn79epyds3/b9O/fn5UrV5KYmIijo6Ou7JQpU/Tm+CxKQkICGo2GLVu28P333+Pn58f+/fuZOnUqrq6uNGvWDIC1a9ei1WoZOHCgUa+tKNUdLfl8WDNe6FSTOh52qNSaR3r+R6GoJI5Gq+VBQko5RCYeJ0ZJ4LRo0cIYhxFCVCFmTh5oMtMwA6o/N437W2aREX4ZgMyoa0QuebPAuvW+Op5njh2lqRmWdo5EXj5J8D8rCDt3CKWpGea2jnSZ+A3mFlaSwClD48aN45dffsm3q3ZoaCjjxo3j+PG8E1sLIYSoXJKTk3nzzTc5f/481tbWpKWlMXjwYNzd3Vm7di2Ojo68++675R1mhbR7926aN2+uS95A9mq6FhYWpV5+3cbGBoC+ffvSuHFjALp27UpQUBB79+6lWbNmhIWFsWjRIpYsWVKqc5VGwxrZQ9qrYgIH8k/iuDrZEp+Uysx3n+W5nnJfLMqWDDwUQpQZcxcfMqKuowTcBkzhwZ5fSAneV+LjWTm6kpmSRNjZAwCoszJIi7vHvrmT6TrxG+zdfbC0czRO8EKPVqstcF9GRgbm5sWbmFoUzMbaimaN62NjbVXeoQghHkM//PAD4eHhLFy4kCZNmtC2bVvdvtatW7N06dJyjK5iO3v2LE5OTnrbtm3bRufOnfWWZAf48ssv2bp1a4HHat68ObNnz9a9t7W1xdvbu9CJf3N6TA0fPlxv++TJk+nZsycffvhhcS6nTP2wKYSJff2wsax8t6M5SZyn3/wRtUbDn7New1SplKFT4pEwyn8x/fv3L9Ys4vnNaC+EqHoUSlPMXWuSEXkdhdKUat3GYGrvSsLRtSU6nqWtA/buvihMlGg1at32lNgods+eTK8PFlAjoKOxwn/sXbt2jZCQEN37Q4cOERoaqlcmMzOT7du3U6NGjUccXdVlbm6Gu5sMTxBClI+9e/cyceJEAgICUKvVevvc3d25d+9eOUVW8V2+fBkTExPCwsJwdXVlw4YN7N+////ZO+/wKKq2D9+zvSSbTS8kEEoIvYaOiIoIAoKKgmIXAcWC9UXs5bVhBRVBsRdURBQUfCn6oYj0TugECKGkbcr2Mt8fCwsxAULYZJNw7uviYjNzyjNnk92Z33kKX375Zbm2kyZNYtKkSec0/ogRI/j000/p378/aWlp/Pnnn6xbt45x48YBcPnll9O1a9cyfQYNGsSkSZPo3r171S+sGpj110GWbD7GY1e35PL28XWqIhX4RZwf3hxLYWExDeLMqJTKcm1m/ricXh2a0qJx9eciElw4BEXAGTRoED///DNOp5OLLrqI6Oho8vPz+fPPP9HpdKdNciwQCOo/Co0edXQy7rwDSJJEeMeBVRZwSo5l8/uUh8uINyew5h9m4cvjGP7mz0Q2aHq+ZguA33//PVAuVpKkMqVlT8VkMvHcc8/VpGkCgUAgqCZsNhtxcXEVnnO5XGf0yLyQKSws5NixYzz//POMGzcOq9VK27ZtmTlzJomJiUGZ44YbbsDhcPDQQw9RUlJCSkoKL730UiC8WafTodOVz51mNpuJiKh91Tpzi5w8+ukGerWI4YnrWtEg+vRlx2sjDeLMaMvrNgC8O+t3nvvgF+KjTcyfOp7UpOiKGwoE50hQBBylUklCQgLvvfdemQ8Nu93O+PHjUalU3HnnncGYSiAQ1EFUYZHILhue4rxKtZd95eOmS45lM/vhq05biQr8Is6cR6/m+rd/JTwuucr2CvzceOONDBkyBFmWGTp0KJMnTyY9Pb1MG7VaTXR0tBDpg0hJqZXtu/bRIq0x4WHGUJsjEAguMBo1asSqVavo1q1buXPr16+nWbNmIbCq9pOZmUlCQgIDBw5k4MCB1TbP7bffzu23317p9mvWrKk2W86EXqNkxav9yh13eXx88XsWn/2+D7fXLwYu357HNa8u594r07ixTyOUirp9T7H7wDFemPErAEfzi7n/1W/56e27xb2SICgozt7k7Pz444/ccsst5RRfvV7PLbfcwpw5c4IxjUAgqMOoIpNQ6CqXwM9dcKjK88g+L7JP7A4Gg7CwMBITE0lKSuLnn3+mV69eJCYmlvkXExMjbkiCjMfjpdBSjMdT3tNMIBAIqpvhw4fz1Vdf8emnn5KbmwuA1Wrll19+4dtvv+W6664LsYW1k8zMTNLS0kJtRq1BkiQMWlW5f2ajhvsGN+eHib3pkX7SK8Xh8vL63O3c/NYKdhwqDqHl50+zhnG88fBwABo3iOG9x0eKeyVB0AiKB47FYsHtdld4zuPxYLFYgjGNQCCow0iShCa2IV570Vnbem0W3JajqM3xgWPhcckMf+NnZj98FUWHsyrsZ4xO5JL7XkOlFaWXg02w3L8FAoFAULu55pprOHToENOmTeP9998H4O67/d4Dt9xyS7V6l9Rltm/fLgScc6BRrJFp4zJYsO4wr83JpNDqf5bcerCYG95Ywa2XpDL2imboNKeJUarl3DSoG2qVkr4ZzYmPNoXaHEE9IigCTqtWrZgxYwYdOnQgJuZk4sW8vDxmzJgRKHUnEAgubCSlGk1Mo7O2k2UZj+UICq0epf7kl96ZRByFUs0l972GITIOW2EuhsjYYJt/wTNnzhxmz57N/v37KxTtRRnx4GAKN9Kzawf0Om2oTREIBBco9913H8OHD2flypUUFBQQERFBt27dSE4W4cmnY/LkyaE2oc4hSRJXdk6iR3oMb/y0nXmrcwDw+mQ+XrKPxRuP8szINmQ0iwqxpVVjxBUZ5Y5Z7U4UCgV6rToEFgnqA0ERcB599FHuvvtuhg4dSvv27YmKiqKgoICNGzei0+n473//G4xpBAJBPUAZFkXjJxbgLsgJHLPvWUf+/947+fPedYS16IUrdz/ahDQUmpMeNSdEnO8mXFkmH47P66b4yH6MUXG4HVZc9lI0+sqFbAnOzi+//MJrr73G4MGD2bVrF1dddRUul4s///yTqKgoBgwYEGoT6w1KpZIwY91K5CgQCOoP69ato0WLFiQmJjJs2LAy52w2G9u3b6dTp06hMU5QL4kM0/DiqHZc2TmJF7/fyqF8OwAH8mw89PF6Fjx9cZ0sN/5vikrs3PD4TMxhej578TbUqrrpXSQILUHJgdO8eXN+/PFHRo0aBRAoO3vzzTfz448/CndCgUAQQJIkNNEpqKOSUKh1KNQ6DOk90KV2CLSx/PUVPqcVfD5cuVnlqk6FxyVzzeS5GKMTUKg1AMQ374A27GSFBVthbo1cz4XCN998w2233cbjjz8OwHXXXccLL7zA3LlzUalU51XdYtu2bTz99NMMGzaMjIyMgMv+CbZu3cozzzzDVVddRe/evRkxYgRz584tN86YMWPIyMgo82/IkCFVtksgEAguRMaNG8fevXsrPLd///5AyWqBINj0bBHD7Md6ccslqZzIY/z4tS3rhXhTWGxj2IPTWL0li0X/ZDL+pW/wVVC0QyA4G0H7azCZTNxzzz3BGk4gENRz1JENkJ12fC47kiQRdfGtHM7ehuxx4bMVYfn7O6IuuR3Z7fR74sQ3KdM/skET+j36Hge2rsccFUVc07Khmo7iAnzxKSiUdf9LvzZw8OBBOnXqhEKhQKFQBEKozGYzd9xxB9OnT2fEiBFVGnvjxo1s2bKFDh06VJgzbfHixRw7doy77rqLxMRE1q5dy8svv4zb7S6XTLNHjx6MGTMm8LNaXfdclC1FJazfnEnHti0xR4SH2hyBQHCBcaYy4U6nE41GU4PWCC40DFoVDw9twRUdE1m66SgDOyeF2qSgEG7Q0igpmi27/R7oWo0Kn09GERR3CsGFhHiyEQgEIUFSKFDHpeI6vBPZ60UVEYep69UU/f0tAKWbl2BseRHahGb47CW4Cw+jjiybSDemaRusTm+FD7myz4etMJewGJF8NxicuGGXJIno6GiOHDlC27ZtAb+Ic6JSSVUYMWIEN9xwA0CFHjO33norZrM58HNGRgYFBQV888035QQcs9kcsKuuIssybrfnjA9RAoFAEEx27doV8KAHWL58OVlZWWXauFwu/ve//5GSklLD1gkuRNo0jKBNw9N79zrdXrTquhOCpFIpmf7kKG6a9DEdW6Tw+J0DRGUqQZUQAo5AIAgZCpUGdUwjXMf2gSxj6ngltu1/HS8jLlOw9GMSRr6ApFDiKTqGQqNHaTQH+uvCzGf0sBECTvBo3Lgx2dnZdO3alQ4dOvD111/ToUMHlEoln3/+OampqVUeW3GW7adTxZsTpKWlVRhGJRAIBIJz5/fff+fDDz8E/EL9Rx99VGE7k8nEc889V5OmCQTl2HOklDHvr+Y/17Skf4eEUJtTabQaFd+8cicqkftGcB4IAUcgEIQUpT4clSkWT9ExJKWKyEtu59gPLwLgzttPycb/YeroL1nqyjuIVqVBofUneJUUCrThUSD7k935vB6yVi8hPyuTLiMn4HU7cZQWoQuren4WgZ/BgweTk+N3+7377ru55557GDRoEAAGg4HXX3+9Ru3ZtGlThbvAy5Yto2fPnqhUKrp168aDDz5IUlLl3K8dTidOp6vMsVKrDQCvz4vH6y3Xx3v8mLeCc1UlPNzIpX26AVQ4Z0VUhx31HbFmVUOsW9U4l3VTKWv+4e7GG29kyJAhyLLM0KFDmTx5Munp6WXaqNVqoqOjhdeAIKS4PT4mfbmJvGInj366gY0XN2LCVemolXUjFqki8WbVliysdieXdEmvoIdAUBYh4AiqzG233Ub37t1Zt24ddrud6dOnYzCIyimCc0cVEYe3tADZ60HXoCXGVhdj3fZ/ABT9MxtDs66owqNB9vnz4SSmIR33vNGZY5ALD+IoLmTxmw9gLTgKQONuVxDTuCW2gqNCwAkCV111VeB1SkoK3333HZs2bcLhcNC+ffsKvWSqi8zMTH777TceffTRMsc7d+7MVVddRYMGDThw4AAffvghY8aM4dtvv8VoNJ513HXrN7Ni1doKz1mKStFoLKftW2gpOadrqC5qix11CbFmVUOsW9WozLolxEXXgCVlCQsLIyzMX7nx559/JjY2FpVKPCYIah+7D5eQnWcL/Pzl/+1ny4EiXru1A/Fm3Rl61k4W/LWFMc9/iUKh4Ke376ZDCxGiKDgz4pO5jpOfn8+bb77J6tWrcblcNG7cmHvvvZfOnTuf17hTp07lr7/+4siRI+h0Ojp37sz9999PQoLfTdHj8XDw4EGeffZZxo0bx5NPPsn+/ftp2bLleV/Tb7/9xvfff8+uXbuwWq38888/Qb+JONv1AUyfPp2ZM2ei1WoDxy666CJeeumlSp0XVB5JoURlTsCd7y8Lbu51A/a9a/E5SpHdDgqXfUHsoAkAyB4Xrtz9aI4nNVaqtSjDzCgkCZ0pKiDgbPvf1/QZ+wLO0iI8LicqjbbCuQVnx+128+yzz3LdddfRoUMHAPR6Pd26datxWywWC48//jidOnXimmuuKXNu7NixgdcdO3akXbt2jBw5kgULFjB8+PCzjt2pY1tatyq7+3XkaC7zFyzCHBFGTLS5XB+v10uhpYRIczjKIO2a+3w+PB4vKpXyrOFl1WlHfUesWdUQ61Y16tK6uVwutm/fTps2bQB/4uKPP/6YPXv20L1790p9ngoE1UXLlAhmPdKThz9ez44cvyC6YZ+F6ycv5/kb2tAlrbwAqtcoa6XnmKXExr0vz8Lh8gBw29OfsfLLiWg14hFdcHrEb0cd55VXXqGwsJBvv/0Wk8nEN998w4MPPsi8efPOq6yvJEk8++yzNGvWDIfDwSuvvMJDDz3E119/DcC+ffvo0KFDIO/FkSNHaNCgQTAuCZPJxPDhw3E6nbzwwgtBGfPfnO36TtC2bVtmzpx52nHOdl5QeVTh0XhL8vG57Cj14Zh730jB4hkA2Pesxr5vHfrGnQDwOUpxFxxCYfbntzFExVFsK6b1gFH8OeMZUrtcRsvLRwbGthXmYopPrvmLqieo1Wr+/PPPcoJJTeNyuXj00UdRKBS88sorZxU3GjduTKNGjcok5jwTOq0Wnbas0FdaagVAqVCeMaxBqTzz+XOhsMTK6vVb6NKxDZFm0zn1DaYdFwpizaqGWLeqURfW7bXXXqN58+YBAWfatGnMmjWLZs2aMXnyZAAh4ghCSkqMgc8ndOel2dv4adUhACxWN/d/tL7C9ite7YdBW/see83hBj585mZGPT4Tg07D+0/cIMQbwVmp9mDBE94ZmZmZ1T1VrWTLli307NmTX3/9lZEjR9K7d2/uuOMO8vLygjJ+dnY2l112GZGRkSiVSq655hpsNhsHDx48r3HvvfdeWrZsiVqtJjw8nFtuuYWdO3dSXFwM+EMYTlR68fl8WK1WTKZze9A4HT169GDAgAFBE4Qq4mzXJwgN6qiT77mx5UVok056QxT88Rk+tzPws7ckH09pPgBaowmVVk9CywwGP/MpXUc9THjcybHsllxkn68GrqD+0qZNG7Zu3Rqy+WVZ5vnnn2fv3r28/fbb5yVQCwQCgeD07Nq1i/bt2wP+e7x58+Zx33338eWXX3LnnXcyZ86cEFsoEIBOo+T5G9vyzMg2qJW1z7umslzaNZ0PnhrFvKnj6dm+aajNEdQBql3iO3ToEHv27OG3336je/fuTJ06tbqnrFVkZmbi9XrZu3cvH330EZIkcddddzFnzhzGjBlTpu0rr7zCwoULTztWhw4dePvtt8scu/XWW/nxxx+5/PLLMZvNfPfddyQnJ9OsWbNAm4ULF/LKK6/wxx9/VPk6/vnnHxITEwMizfbt27nkkksAyMrKOq8KNOdDVdasIv59fSfYsWMH/fr1Q6fT0b59e+65554ywtLZzgvODYXOiNJoxmu1IEkKIi+5gyPfTAKfF29JHrYdywlrc2mgvafgELI6BjD7vXAO78cQGVduXJ/Xg6OkEH1EzecVqC88+uijPPzww4SHh9OnTx+io2t2Ld9//32WLFnCe++9R8OGDSvVZ+/evezfv5/rr7++mq0LLkqlAqNBj7KOJGQUCAT1i9LS0kBesx07dlBSUsJll10G+HONffXVVyG0TiAoyzXdk2kcZ+S2KStDbUqVGdq3fbljsizj88niXkBQjmoXcObNmwfA/v37Wb++Yre2+sy2bdvo3Lkz9957b+BYYmIisiyXaztx4kQmTpx4TuO3b9+eX3/9lQEDBqBUKjGZTEyePBmd7mQSrwEDBjBgwIAqX8PKlSv58MMPee211wLHHnvsscDrJk2a8PLLL5fr9+yzzzJ//vzTjtupUydmzJhRZbugamv2byq6PoDLLruMq666ioSEBHJzc5kyZQr33HMP33zzDQaD4aznBVVDHZmE11YMsg9NdDKmjldSmvknkX1uwpDWvWxjGXwluZCYhN4UTcnRbGRf2QofXrcLpVqDteCoEHDOgxMiyMsvv1zh37skSaxcWbWbp8LCQtau9ScPdjgcZGVlsXjxYvR6Pb169eKXX37hk08+YeTIkajVajZv3hzom56ejkajYdeuXbz77rtcfvnlJCQkcODAAWbOnElCQgJXXnlllewKFabwMHp16xhqMwQCwQVKVFQUBw8epEOHDqxcuZLk5ORAjkC73V7p3Fz1AVmW8frkCu/bBbWH9AbhoTYhqHg8Xv7zzo/4fDJvPjK8VubvEYSOGguya9SoEY0aNaqp6WoNmZmZXHfddWWO7dy5M1B+93zw+XyMGzeOTp06sWTJEoxGI3/99RcPPPAAM2bMKFf+sSr8+eefPPXUU7zwwgv07NnznPo+9thjTJgwAY/XS35BEdFREWXivmtDdYMzXd+pXkxxcXE8/fTT9O3bl02bNtG9e/eznhdUDUmlRhURi8fiT0Zs6no1powhKLQVVxGSHaX43E5UOgN6cwy240mMXbYSdv7fT+xa9hOX3v86EYmNcNutqPVnr0YkKM/o0aOr7QZiz549ZYTYpUuXsnTpUhITE5k3bx6rV68GYNasWcyaNatM359//pmkpCQiIiKQZZmpU6disVgwmUz06NGDe++9VwiqAoFAcA706dOHd999lz179jBv3rwy+c927959QXgay7LMjiN2Nh20YnX5MB4spH2KkebxevEwXQf5fOk+xg5oVifeO6vdyZjnv+R/K/zpR5LjzTx8y+UcOmYBoEGcOXTGCWoFoX+Crsc4HA727dtH69atA8cKCgo4fPgwrVq1Ktf+pZdeYsGCBacdr2PHjkyZMiXwc3FxMYcOHeLVV18N5IPo27cvycnJrFix4rwFnAULFvDKK6/wyiuv0KNHj3PubzAYMBgMeLxePF4wm81BT9x3rmt2Kud6fZIkIUnSaXdhznZeUHlUpuNlxT1uFGotcOYKUt6SPNA1xBgVFxBwlk1/mvx92wDY9r9v6HHrRGyFuUQIAadKnFrhKdhkZGSwZs2a055/9tlnefbZZ884Rlxc3Gn/1usabo+HkhIr4eFG1LVA6BYIBBcW9913Hy6XixUrVtCnTx/uvPPOwLlly5bVik2q/fv38+KLL2KxWJAkiWuuuYaRI0eevWMl2XnUzoo9J0u+W50+/t5dwtqsUgwaJSqlhFopoVJIp32tUUnoNQp0agUGjRKtSjqrgCDLMl4ZlBJ1QmyoK0z7bQ9qlYI7L6/9OWYUCgWWEnvg5yUrt3PNZR25/tEPAZj79t1CxLnACcqdoSzL/PzzzyxevJgjR47gcrnKtfnpp5+CMVWdYseOHahUqjKeGlu3biU6OrpMueoTTJo0iUmTJlV6fLPZTOPGjfn+++958MEHMRgMLF++nL179553Oe9vv/2WDz74gLfffpuOHWvWld/r9eLxePB4/CX13G43Xq8XtVpdzm33XNfsBJW5vkWLFtGlSxfMZjP5+fm88847REVF0a5du0qdF1QdSaFAHZmEK3d/pdp7rYXI0Q1QaXRowyJwlhaR1ueqgIBzeNtqXHYrkkJBeHwyCqV4KD4fHA4HxcXFREVF1QpPuvpGaamNNRu2VqkKlUAgEJwver2eJ598ssJzH3/8cQ1bUzEajYb//Oc/NGvWDKvVys0330xGRkaZe+6qIssymw5aKzzn9Mg4j9+fnisSoFMr0GsUROiVxJk0xJvURBpVSPhFo00HrZQ6fYRpFbQTHj9BIyFSxzU9UkJtRqXQa9V88d/bGXTvu6SnxvPUmEFc/+iHZOX4C3cMmzBNiDgXOEG5854+fTqffPIJPXv2pG/fvqjV6mAMW+fJzMwkPT29zAPOtm3bKvS+qSpvvPEG77zzDldffTUul4v4+HgeffRRunXrFmizYMECXnrpJf78889Kjzt58mSUSiX3339/meNTpkypdkHn119/5bnnngv8fNFFFwHwwQcfkJGREZQ5KnN9v/76K6+++ip2ux2TyUTHjh15//33MRqNlTovOD+URjOKkjx8jpM3UbIsI3ucgdc+WUZ2O/E5bbgLDqEKj0EfGYeztIiUjn3Y+cdcEltm0LzvMDR6I7LPh92ShzG6vIAqODvLly9n+vTpgbLcn332GS1atOC///0vGRkZXHHFFSG2UCAQCAS1nW3btjFr1iw2bdpEdnY2d9xxB/fcc0+5djt27GDy5MlkZmYSHR3NqFGjGDFiBODPJ3kCo9FIo0aNOHr0aFAEHK8Mpc7gV66UAbvbh93to8DqYV+e/35GrZQwahRY7Cdz+JUe9/gBSE8QYcBnQ69RsuLVfuWOF9ncvPT9Nu4blEZkmCYEllWNqAgjP0+5B7vDzbUPTw+INwBZOflCxLnACYqAM2/ePMaMGVPGxVIAI0eOLOfOGewwhIYNG/LGG2+csc3AgQMZOHDgOY17pnCG6mbIkCEMGTKkWueozPW99dZb53VecP6oI5NwHt4V+Fn2OMmeVv5zxnbK67SXV6HU6MDloN9Db5fbubIW5goBpwosW7aMRx55hIyMDO69994y4Urx8fHMnz9fCDhBQqNWER8bjUYtvJsEAkH9Y+PGjWzZsoUOHTpgsVgqbFNYWMj48eNp3bo1b731Ftu3b+fNN98kLCysXB7J7Oxstm/fHjQPaKUEYVpFhSKOTq2gR9MwvD5we2U8PhmPVy7/2ivj9PjFGofLh/cM0fVur1xGvDmVNVmlhGuVRIer0aounOTR54okSRi05b8zDVoVU8d0DoFF54/L7S0n3pxAiDgXNkG5OywtLRVhIwKBIOgotAaU4VF4SwrOqZ8xKo7iIwcqdDv2uhw4S4vRhonQlHNhxowZDBo0iGeeeQaPx1NGwGnWrBk//PBDCK2rXxiNBtq3Of8k9AKBQFAbGTFiBDfccAPAaTfsfvjhByRJ4tVXX0Wn09G1a1dycnKYOXNmGQGntLSUxx57jIcffpjw8OBUIpIkiXYpxoAHzKl0amQkNUZ/TuPJsl/Usbv8go7N5SW3xMOxYhf5pR7OlDnR5ZH5basFgHCdkniTmsQIDQlmDWHa4OaVvBDZdbiEZglhtS5M7dAxC8MmTKtQvDmBEHEuXIIi4PTs2ZP169fTpUuXYAwnEAgEAdTmBLxWC/gq786sj4ih5NihciXFrQVHUajUWAuPCgHnHNm3bx/33nsvUD6xoslkoqioKBRmCQQCgaCOUZky5CtWrKBXr17odLrAsX79+jF79myys7NJTk7G5XLx8MMPM3jwYPr1Kx8+czocTidOZ9l8naVWvy+v1+fF4/XSJEaD1xfGlmybvwqVRkGbZANNYjR4vBV7y5wJhQRGrYRRqwSUNIzSAAbcXpncEhfLdpbiPpObDlDi8FLi8LL7mAOAcJ2CeJOahAgNCSY1ek31e+h4j1+7twprUNtYtTOfez9cz7BuDXjs6nRUynNfv+paD4/XW6miKLIsHy8WUzvej/r0+xEMzrYeVS3uExQB56abbuLpp59GpVLRq1evQEWkU6koaa9AIBCcDUmpRh0Rj7vwcKXa+1x2VFoD+ohobIXHACjNzWHbollkrVpM055X0nnEfXhcTlSaM1e3EpzEYDCcVqQ5fPgwkZGRNWxR/cXpdHE0N5/42Gi02roTsy8QCATB4sCBA4EciCdITU0F/BWokpKSeOKJJ2jTpg033njjOY29bv1mVqxaW+E5S1EpGo0FgCgVXNRIwicrUUggSQ7yCxznfC1nQwM0j5bYeqz8A7tRAy4PuCvYwypx+ChxONl9zJ9Lx6yDhHAF8WESBnX1epQUWsp7J9Ul9ufaeeTzTLw+mR9WZHPgWAmThjXFUEWvpmCvh1YJHz11A7c/9xXZRy0VtkmON/PRUzegVUJefsVtQkVd//0INqdbj4S46CqNFxQB57bbbgNg2rRpfPDBBxW2WbVqVTCmqlXE671IbtvZG/4Ln6MUn70IhT4ChS7sguirKD2Kz6gCY3lxrzrnrYt9q7pWwZi7qn2rG6UpFk9pAbjPfuPkKclHFR7tLyl+XMA5vH0t+/75DYC9/yyk1RU3YLfkEh6XXK121ye6du3KZ599Rq9evdDrT7qPu91uvv/+e3r27BlC6+oXNruD7bv2ER5mFAKOQCCocYYOHcrkyZNp3rx5uXO7d+/m4YcfrvbqssXFxYSFlb0XOREiVVJSwt9//80ff/xBWloaK1asAOCuu+7ikksuOevYnTq2pXWrsmGqR47mMn/BIswRYcREmwPHvV4vhZYSIs3hKKu4W14ZoqNkwsKcbDlkw+r0YdQqaNPAQFqcf6PJ6vSRW+LmSLGbo0VuSirIz2NxgMXhY3suRBlVNIzW0ChKi0kfPLtraj2qG4XGQOP4MLYc8G9Mrd5TxGNf7+Sd0R2JN+vO0vsk1bkeMdFm5r59N9c+NJ39h8umEmiUGMUPb46tdaFT9eX3I1hU13oERcB5+umna13sYE0wpKETeed8bMXp6Fv3Q1Kd+UZb9riwb12M+8iOwDF1woXRVwvYd4GnDtkcqr7nulahtLumkCQJdWQiXtvZw3S8tiJkrxuVVo/WaMJpLaZJ9yvI/N832Ivy0ZuisOYfwRidQFhsgwvys6sqjB8/nltvvZXhw4fTu3dvJEniiy++YNeuXRQXFzN58uRQmygQCASCIJCTk4PL5arwnNPp5MiRIzVsUXl69+7N6tWrq9RXp9Wi05b1wC0t9Ve8VCqUFYY1KJUVHw8mrZJUtEw04JM57vFz8v7ErAKzUUPa8YCGUoeXw0UujhS5yLG4sLnKCjoFVg8FVg8bDtiINKhoEqujcayOcN3Ja5BlGa/sT9p8rvdCNbEe1UmcWc/Me7vyxFebWLzxKAC7Dpdy6zureGd0J1o3PLdN1Opaj0aJ0fz0zj1l8uGkJkXX+rw3df33I9gEez2CIuBUd8Wg2owEuI/swFt8FFV0ozO29eTvx2ezlDkm+oq+59u3uuaWvW4MHQYjKc7+gVMT3jtKQyXHln14SvJRmxMwRMXjtBajVGtod9VofF43qV0uQ6FUUZp7CIVSRWzTNtVib30jKSmJL7/8kunTp/P333+jUChYs2YNPXv2ZOzYscTGxobaxHqDTqelSWoyOp0I8RMIBKGhogd6t9vNypUriY6umtv/uWAymSgtLS1zrKTEH4YQrGTFtRFJklBWQksJ0ylJ0+lJi9cjyzIFVg9Z+U725zko+ldFq0Kbh7X7S1m7v5TYcDWp0VpkYPthG6VOH2FaBe1SjDSP119Qm1o6jZLJt3bgnfk7+XTpPgByi53cMXUlL45qx+Udakf6jwZxfk+cYROmAZQTbz796W8aJkZzaVdR/OBCQdQoDRI+mwXXvx6CRV/RN5R9z7e/J3cvxYumIGmNKPQmFLpwJF144LVCZ0JS67Dv/BNPDXnvqCOTKtXOW5KPKiIeXbgZpVqL1+0ktculgfO2wmMsnfIYkiRx/TsLMcWLUKrKEB8fz9NPPx1qM+o9ep2WZo0bhtoMgUBwATFjxgw++ugjwC8i3H777adtO3LkyGq3p2HDhuzfv7/MsaysLAAaNTr7xtaFhCRJRIepiQ5T06mhEYvNy/58B1l5TgptnjJtc0vc5Ja4yxwrdfoCFbfSEww1ZndtQKGQePCqdFJiDLw0exten4zD7eORTzdw75VpjL68Sa0QtU6IOCdeA/h8Pl6Y8SvvzvoDo17L/KnjadOscvfJgrpN0AScgoICfvvtN/bv34/T6SxzTpIkcdMvENRRZKcVr9OKl8olET4RimVof2XQbVEazTR6dC7eUr8bqau4gGNf/wdkv+twVL+xSCotsteD11qIKizKX1L86MHAGCfEG2u+/3q+f2gQ17/1i8iHcxbGjRvHxIkTA0kkT2X//v28/PLLp82BJhAIBILaTefOnQF/WM1HH33E0KFDiYuLK9NGo9GQmppKnz59qt2eHj168N133+FwOAKVqJYsWULDhg1JThbf16dDkiQijSoijWF0aBhGkd3DvlwHe3PLe+b8m40HrBecF84JhvdMISXGwMOfrKfE7he93v11F3uPlvLsyDZo1aEPB/p3yFRWTgEfz/0bAKvdySNvzGbB+/ddkO/fhUZQBJysrCzuuOMOPB4PDocDs9lMUVERPp8Pk8lULglZfUWd3Pa0Xgeyx4U7e7PoK/oGtW91z11V3Ed24kvvE/RwKkmS0Mal4vQ4kL1e1JEJqBpn4NnrT5JeunkRxpb+qhXe4jxUYVHozTGU5B5C9vnKiTcAJUcP8v3DV3HdGz8LEecMrF27tpw7+wmsVivr16+vYYvqLza7g/0Hc2iUkoRBX/lkigKBQFBVOnfuHBBxJEni6quvrrbQ2MLCQtau9VeBcjgcZGVlsXjxYvR6Pb169QLg2muvZdasWTz++OPccMMN7Nixgzlz5ogN4XMkQq+iQ8Mw2qcYKbR62J1rZ+she4VtrS4ff+4sok0DI1Fh6hq2NPR0ax7NlxO6c99H6ziQ6y9S8+vaw+QU2Hnzjo5Eh9eusOYmyTF8+MxN3PzEJ7RsnMDHz90ixJsLhKAIOFOmTKFly5a88cYbXHTRRUyZMoVmzZoxb948ZsyYcUEkt1QnpGNo3e+MbWweV5lEsaKv6BuMvtU1tyqhObq0Xsj2Erz2ImR7ET57sf+foxTZUQpUUNcSABnHrr/RNe+NQhtcd1xJqUIVkYC74JDfzpaXBQQc19G9uA7vRJuUjs9lx+soRakLQx8RQ97eLeXEmxMUH85i9sNXMVyIOGfkdDcGu3btwmw216wx9Rin08XBQ0dIiIsRAo5AIKhxxowZU63j79mzh4kTJwZ+Xrp0KUuXLiUxMZF58+YBEBkZyXvvvcdrr73GhAkTiIqK4sEHH2TQoEHValt9RZIkosLUdDGq2J/npLSCKlYAe3Kd7Ml1khChpk0DI8mRmgtKFEiND+PLCd15+NMNrN7lr/y0YZ+Fm95cwZQxnUlLrF35l/r3aMXnL95Gz/ZNCTeK+4ULhaAIONu2bWPixIloNP5dfp/Ph0ql4uqrr6agoIA33niD6dOnB2OqWocMaI7n/DgbJ9q4j+w83lNCndBc9BV9z6tvdc4tqTRgMKMipVw/r72E0mUfnXZcd85WPAUH0TbqgCq+OQqtEUmhqNT1nA1leDSekjxw2lFGpaBJaoErZzsAxesXEJvkT+TmLc5DqQvD53WfVrw5QZEQccrxzTffMGvWLMB/8/fII48EPudP4HQ6KSgo4Morgx8yJxAIBILQsHr1ahYtWsSRI0cqrEh1PiGzGRkZrFmz5qzt0tPTmTlzZpXnEZRHkiTapRgDOW9Ox5EiN0eKLEQZVbRLMdIoWoviAhFyIowapo3N4KXZ25jzTzYAOYUObp+yko/v60bzpNol4lzRs3W5Y7IsX1DC24VGUAQcq9VKREQECoWCsLAwiouLA+fatWvHp59+Goxpah3zDmi5uN/lpDROq1R7SaXB0P5KfOl9zrliT13u62rWC8vRQ5jjG6AxVq4sX6htrktrFSq7lfpw1AnpFXrvnEB2FOPYsQxFzjY0KR1RRSej0BjOO8GxJEmooxrgObwbgLCOAyk4LuDY967BU3QMVUQcXnsxPo8LlUaHpBBfZOdKYmIinTp1AmD+/Pmkp6cTGRlZpo1araZx48YMGzYsBBbWT4wGPe1aN8do0IfaFIFAcAHy7bff8vrrr9O0aVOaNm1aTrgX1G2ax/u/WzYdtAaqULVpYESthG2H7eSXnkx8XGD18Mf2IiL0StomG2kUdWGEVqlVCp4e0ZomCWG88dN2ZBmaJYaTElP7kzznWUq5+8WvmTDqUnp1bBZqcwTVQFAEnISEBAoK/G5mjRo14u+//6Z79+4AbNy4sd6W+ztqVyKrz/0PWaELq3JukLra1xcWX6X+dfV6Q7FWwZj7XPtW5L2jjG4IyHjzDwTa+UrycGxbhDIyGU1KO5Rh0UhaA5K66snylHp/RSyKStCldkAVEY+n6CjIMiUbfyOyz80gy3iL8wiPS2bYf7/lx8evP60XjjEmkWEvfye8b06hb9++9O3bN/Dz6NGjadCgQegMukDQaNQkxMWE2gyBQHCB8s033zBy5EgefvjhUJsiqAYkSSI9wUDzeD0+GRTSyRDppnF6jhW72XzIysGCk55XRXYvf+0qZr1WQaMIMJtlVKHP61utSJLEzX1TSYrS8+mSvUwZ3Qm9pnZf9KZdh7j1yU/IPmph865DLJ4xgeT4yLN3FNQpgiLgdOnShdWrV3PZZZcxatQoJk2axO7du1GpVKxcufKMpQgFAkHd5XTeO7LHhfvYXlwHNuAtOimYeAuzsRceQhXXBHWDNv78OLKM7PWgNEaes4CkikyEozlIkoLwDgMo/L/P0CY2R5t80p3Uay1AZY4nunEr+j30DovffKCciGOMTuTS+15DluXzW5B6zDPPPBNqEwQCgUBQA+Tn59dIpSlBaJEkCaVU/lh8hIb4CA0FVjebDlrZl3eyurDV6WPbMdhTUEDLJAMtEw3o1MEJj6+tXNYunkvaxKE47sktyzJ2l7+il9frw+HyYnd6USr995B6jTJk4Uter5fcAn/BifwiK1//uorHbr8iJLYIqo+gCDjjx4/HZvNn67788svRarUsWrQIh8PBf/7zH66++upgTCMQCGop//bekVQa1AlpKE0xePKzcR3ciM9acPysjOfYHjy5+5B04cj2okA/9fF8UpUNsVKotSiMUYALY8s+aOKbok1oWqaN7PX6S4qHxxDbtDWX3v9amXw4xuhELr3/NQyRcThLLLhsJWgM9dNr8Fz58MMPGTZsGLGxsXz44YdnbX/XXXfVgFX1n5JSK9t37aNFWmPCw4yhNkcgEFxgdOjQgZ07d9KlS5dQmyIIIVFGNX1bmOlo97A528ruYw5O7HM5PTIbDljZnG2laZyeNkkGIgxBeayslShOCcO3u7z0+M/i07Zd8Wo/DNrQrEXHFg2Z/NC1TJj8Hc+MHcTd118cEjsE1UtQfruMRiNG48mbzD59+gjlXiC4wJEUShTGaNQKNQpTHN6Cg7gObkR2Wv0NZF8Z8QYI5NMxtK98QlwpLAYch1FodOXEmxN4ivNQhcdgiIzFGJ0QEHEA+t77CvlZO9i17GfaDx1NybFsolNbVuGK6x/z5s3j4osvJjY2NlAZ5HRIklRlAWfbtm3MmjWLTZs2kZ2dzR133ME999xTpo3FYmHy5Mn89ddfqFQq+vfvzwMPPIBOV7bqwqxZs/jqq68oKCigZcuW/Oc//yEtrXJ5ymoLHo+XQksxHo831KYIBIILkP/85z88+uijREdH06tXr3qbCkFQOSL0KnqnRdAhJYxN2aXsPurAe1zI8fpg5xE7O4/YSYnS0KaBkYQIkTMplNwwsAtdWjeiWcO4UJsiqCbqr1QqEAhCjiRJSIYIUGmQJAXKyAZ4ju3Blb0FvOWrWoA/n44vvU/lkzArVSjDosBaeNo2stuJ116MUm9Cb4pG9vm49P7XcJRY+OPd/2DNPwJAatd+RCSm4iguRGcSMcM///xzha+DzcaNG9myZQsdOnTAYrFU2Oaxxx4jLy+P5557DqfTyZtvvonT6eTpp58uY+Nbb73FPffcQ8uWLfn6668ZP3483333nShzLhAIBJXkhOf8qZ+vpyJJEitXrqxJkwS1gDCdkq6Nw0g2usl3adlxxIHdfbIc+cECFwcLXCRHaujaJJwIvXjMDBUViTcOpxud9sJIQl3fqfJf1rhx45g4cSKpqamMGzfurO3Pp9ygQCCo2yg0eiSFCp+tEHVCcyRdOM4d/3ea1jJea+E55cNRmeLw2IpA9p22jac4F6XehCEqDpslF0NkHHpzLCrtyUo/O37/ka43PkjxsWy04WZRgrGGGDFiBDfccAMAQ4YMKXd+/fr1rFu3js8++4zWrf35jRQKBU888QRjxowhISEBgJkzZ3LNNddw6623AtC2bVuGDBnCnDlzuOOOO2roas4fU7iRnl07oNdpQ22KQCC4ABk9erT4/qul/Pbbb3z//ffs2rULq9XKP//8g0pV/nFu06ZNvP/++2zbtg2FQkGTJk346KOPUCjOP1+NRinRNtlAu5Qw9hxzsDXHisV20mM0u9BFzrp8WiUZ6JBiRK1SIMsyXhmUpyRMFtQcsxet44UZv/DzlHtolBgdanME50mVBZzExETUanXgtUAgEJwJSaVGERaDz2ZBYThLiXSfF9nnRVJULtu/pFKjDIvEW5Jf7pzs9SApVfjspfhcDtQ6AxpjOC5rib8SwyXXsvqbN0np0IdmvQcB4HU5sFlyMUYK99Oa4Gw3lCtWrCAxMTEg3gBcfPHFKJVKVq5cydChQzl48CCHDh3isssuC7TR6/X06tWLFStW1CkBR6lUEmas/aVKBQJB/WTs2LGhNkFwGkwmE8OHD8fpdPLCCy9U2GbTpk3cf//9PPLII7z99tuoVCq2b98edOFEqZBonqAnLV7HoUIXm7KtHC12A+CTYcshG7uP2kmO0nKkyBUoWd4uxUjz+KpXIa3tuD0+qEX7Ly99tIC3vlwCwK1PfsYv747HqK9FBgrOmSoLOKdWJBHVSQQCQWWQFAqUYVFISjXK6IZlSo0H2qh1oFLjKy1AERZVaRFHHRGPt7TAX9VK9uHYv4mS9QtQ6MOJGXAvAJ6SXDTRKRgj43FZSwBo2Oli4tLaY4wqK9aU5uagN0WjUNbukpEXAgcOHCA1NbXMMY1GQ2JiIvv37wcI/P/vdqmpqaxYsaJS8zicTpzOsqF9pVZ/gn6vz4vHWz4njdfrLfN/qKgtdtQlxJpVDbFuVeNc1k1Vi753HA4HxcXFREVFVejpIaiY+fPnM3PmTI4dO0ZiYiITJ04kIyPjvMft0aMHAGvWrDltmylTpjB06FAGDx4cONamTZvznvt0SJJEcpSWBpEasvKcrM4qwer0e0Q7PDK7jzkCbUudPv7e7b//Sk+onxsVj3y6gSl3da41JcfTTgmnysm1sDc7j7ZpDUJokeB8EZ/EAoGgxlHowzG07o9t6yK8+fvLnJPdDtyHtqJJbntOIs5JL5wCHPs3kfvz5OMnFHh6jUQVHoO31IJsTkQbbkap1uB1u1CqNeXEGwCfx4214AjhseJLLtQUFxcTEVHea8tkMlFS4r8RPPH/v5NthoeHU1xcXKl51q3fzIpVays8ZykqRaOxnLZvoaWkUnNUBpvNzr4Dh2jcsAEGg/7sHarJjgsFsWZVQ6xb1ajMuiXEhT7EYfny5UyfPp0dO/zFBT777DNatGjBf//7XzIyMrjiClGa+HR8+umn/PXXX7z77rvExcXxzjvv8PTTTzN//vwyHqevvPIKCxcuPO04HTp04O233z6nuR0OB5s2baJt27bccsstHDp0iMTERG6//fYyHqrVgSRJNI7VkRKlZXO2lU3ZVnxyxW03HbTWWy+cVbsKuOeDNUwd05kwXegfta/r35nNuw+xbO0uPnvxNhFCVQ+o8m/V/Pnzz6n9qSqwQCAQKPThGDtehafwEF6bBXdOJr4if2lv96GtKIxRqCIbnJOIo4qIx1taiK5hO5SmWLzFuSD7KNn4PyJ73wiyD29pAaqIOAyRsZQcO3TG8az5RzBExqFUiaRvFwKdOraldav0MseOHM1l/oJFmCPCiIk2l+vj9XoptJQQaQ5HGaRdc4tKidfrxWQKwxxRueov1WFHfUesWdUQ61Y16tK6LVu2jEceeYSMjAzuvfdepkyZEjgXHx/P/PnzhYBzGnJycvjkk0+YM2cO0dH+B+WrrrqKWbNmUVxcXCah/sSJE5k4cWJQ5y8qKsLn8/HLL7/w1ltvkZ6ezrJly5g0aRKxsbG0a9cuqPNVhEop0bFRGE1idcxZVz60HfyeOA63r9Z4qZwLeo2SFa/2A8Dr9ZFfYMFkNvHid9tYsukYAOv2FjLmvVW8Py4DszH0VbmeHjMIp9sjQqfqCVUWcJ577rkyP59QUGVZLncMhIAjEAjKIylVqKIbotCFoTREYt/6P2SHf3fSuecfFG36o9CFV1rEUag0KI1mvKWFhHcYgGXZFwCUbvmdiK7XoNDo8JTkoTTFYoiMozTvMLLvZOJjl93K3r9/5eiO9fQZ96K/77FDRCSlVs8CCCqFyWTCarWWO15SUhLwuDnxf2lpKVrtyRuU0tJSTCZTpebRabXotGVvbkpL/fMqFcozhjUolWc+fy4oj+/QKhWKcx4zmHZcKIg1qxpi3apGXVi3GTNmMGjQIJ555hk8Hk8ZAadZs2b88MMPIbSudrN06VI6duwYEG8ACgsL0Wq1hIVVvjhDVTEajYD/uetE3rhLL72UjIwM/vjjjxoRcE5g0isJ0yoodVZcYOLHdfl0ahRG8wQ9ijrkiSNJEgat/xHa4/Wi0ygx6dVMvq0jz3+7hbkr/ZuDWw8Wc8fUVXw4vgvR4aEVTlQqJSpV2c8dj8dLfpGV+OjK3SMJag9VFnBWr14deL13714eeughrr76aq644gqioqIoKChg4cKFzJ0795zd/wQCwYWDJEkoDBHIHje6tN7Yty4Cnwe8bpy7lqNr5d/lqKyIo4qIx2u1ENbqYor+mY3ssiO7bFgz/4/w9lcge9z4bEUojWZ0pijsljwAXLZS5j93C267/4H9cOYaklp3xVaUhzE6vky1qguZvLw8jhw5gstVvgx8p06dqmXOhg0blnMzd7lc5OTk0KhRI4DA/1lZWWVunLOysgLn6gqRZhP9L+kZajMEAsEFyr59+7j3Xn/uuH+HuJhMJoqKikJhVp1gw4YNREZGljm2cOFC+vbtWy6H0EsvvcSCBQtOO1bHjh3LiGeVISwsjOTk5FoRmiRJEu1SjIGcN//G6ZFZsaeEzMM2ujYOp0Fk3fYOUSoknhnRBoNWxdfL/OkB9hwpZdy0NXw0vgsRtcAT5wT5Fit3Pf8FuQUlLHj/PsIMulCbJDgHghKY99prrzF06NBA6VaAhIQEbrvtNmRZ5tVXX2XatGnBmEogENRDJIXqeNlwGW2Trjh3/w2Az2bBuW812qbdweeplIijUGtRGswgy4S17kvJev/NUcmG3whrezmSQuEvKW40ExadEBBwNIYw4pq149Bmf8LbXf83l6TWXUGWKT6WTVRKWrWuQW3nyJEjPP3002zYsKGMp+UJJEli1apV1TJ3jx49+Pjjj8nMzKRly5aA38Xf6/XSrVs3AFJSUmjQoAFLliyhc+fOgD8XwPLlywMlygUCgUBwdgwGw2lFmsOHD5cTKAQnyczMRKFQkJ2dTWxsLD/++CPLli3jyy+/LNd20qRJTJo06ZzG93q9eDwePB4PAG63G6/Xi1qtDuTXGTFiBJ9++in9+/cnLS2NP//8k3Xr1jFu3Ljzv8BzpHm8f/Nr00ErpU4fRq2CSIOKwxYX3uO3Ehabl/9ttdA4Rku3JuF1MqzqBAqFxGNXt8CoVfLhor0A7Mwp4Z7pa5lxTxeMtSAnTqnNwRV3v8P+wwUA3PvyLD5+7paglJgX1AxB+S3asmULt99+e4XnWrVqxcyZM4MxjUAgqMdIWiOSy44quiHe0nw8R/yJE735+/GEx6COT0P2efBZC1AYo5HO8EWjMsfjtRYS3v4KSjYsBFnGU3QU+751GJpm4HPa8DltqLQGdKZIHMWFADS/5FqO7d5Ms16DaNbnqsB4zhILLlsJGkPl8pHUR1566SWOHj3Kyy+/TLNmzdBogreTVFhYyNq1/uTBDoeDrKwsFi9eHCgD3rFjRzp16sSTTz7J/fffj9Pp5I033mDw4MEkJCQExrnzzjv573//S2JiIi1atODrr79GkiSuueaaoNlaE/h8PjweLyqVUtxQCQSCGqdr16589tln9OrVC73+pPep2+3m+++/p2dP4SFYEYWFhRw7doznn3+ecePGYbVaadu2LTNnziQxMTEoc/z6669l0lhcdNFFAHzwwQeBKlc33HADDoeDhx56iJKSElJSUnjppZeqtRLV6ZAkifQEA83j9fhkUEj+Y1anl3X7S8tUqNqX5+RQoYsujcNIq8MJjiVJYvyVaXh8Mp8s2QfAlgNF3P/hWt4dmxFygSrMoGPoJR2Y8vVSANQqFW6PD61G3G/UFYIi4ISFhbF69erATuiprFq1qkZiPgUCQd3mRCiVtzQfTUp7fNYCfCW5ALj2r0dhiEQZHoPs9eCz5qMwnj6LvkKtRWn07xAamnbFtnslACXrF2Bo6r/B8RTnoYltSFh0YkDAiW3ahque/wqVtrwracmxbKJTWwb1musSGzdu5JlnnuHSSy8N+th79uwpk8hx6dKlLF26lMTERObNmwf4PT1fe+01nnrqKVQqFVdccQUPPPBAmXGuuuoqbDYbX375JQUFBbRs2ZJ33323TNLI80GWZeyusiWAvV4fDpcXu9OLUnnSM0mvUVb55rOouJTV67fQpWMbIs0iNl0gENQs48eP59Zbb2X48OH07t0bSZL44osv2LVrF8XFxUyePDnUJtZKMjMzSUhIYODAgQwcOLBa5hgyZAhDhgw5a7vbb7/9tJvroUCSJJSnfCUatUouah5BqyQDK/aUkFviBsDllVm+u4Tdxxz0bGbCbAi9x0pVkCSJBwY3x+b08u1fBwBQKhUVejCHgkl3DmD7vsP0aN+E8SP61lmx7EIlKH8Vw4YN4+OPP8bhcNCvX79ADpxFixYxe/Zs7rjjjmBMIxAI6jmSSoNCo8fnsqNt1hPHlt+Q3Q6QfTh3LUff9goktS4g4sg682nHUkXE+b1wOg4MCDjOnO24ju1DE9cYr82C7ElErTeiDYvAWVqEJEkVijfgz5HjKC5EZ7owXcfDw8NRq6unGldGRgZr1qw5Yxuz2cxLL7101rFGjhzJyJEjg2VaAFmWuW3KSjbss1SqfYfGZj69v5u4KRIIBHWOpKQkvvzyS6ZPn87ff/+NQqFgzZo19OzZk7FjxxIbGxtqE2slmZmZpKVd2OHW50p0mJpB7SLZfsTO2qxS3Mfjqo4Wu/lpfT7tko20TTGiUtS971JJkph4TUvsTg9FNjeTb+uAVl07wsOUSgVf/Pd24eVbRwmKgDN27FgkSeLrr7/mu+++A/w3uwaDgTvvvJO77rorGNMIBIILAElnQnI7UWj0aNN64chcCrKM7Lbj2PU3upZ9kSQFsteDbCsAueIvH4VGh9JoRpuYhia+Ka6jewAoXr+AmCvuAVnGXXQETXQKYTGJOEsrjvf3eT0olP6PyuJj2WjDzRfkQ/nIkSP5/vvv6dWr1wX5he90+yot3gBs2GfB7vIGKlWcC0qlAqNBj1JZPev8yCOP8Mcff/Dee+9V6DlbWYqLi5k6dSp//fUXpaWltG3blscee4zU1NRAG1mWmTFjBj/++COlpaW0bNmS//znPzRr1iwIVyIQCKqL+Ph4nn766VCbUafYvn27EHCqgCRJtEw00ChKyz97S9if7wTAJ8OGg1b25Dro1iSclKi6l+RYoZB4ZmQbZEBdTd/pVaWie7ltew+TEh9JsdUf2tYgzlzDVgkqQ1AEHEmSGDt2LKNGjWLXrl3k5eURGxtLs2bNRPiUQCA4JySFAklvQrZZUIbHomnYEdf+dQD4So7hPrgJTcMOAMheN5LTCURVOJbfC8dCeMcryV84FQDbrn/w9BqJKiwKb0kBHq0RTVgUGmM4LuvJSgkluYfY+ceP5Gz5h4GTPkKl1eF1ObBZcjFGxlXrGtRGbDYb+/fvZ8SIEXTv3r1caW5Jkhg9enSIrKtfmMLD6NWtY7WMPX/+fBwOx9kbVoJnn30Wt9vNN998g16v591332X8+PHMnj07kDfjiy++4Oeff+bdd98lOTmZjz76iPvuu48ffvgBg8EQFDsEAoGgNiBCy84Pg1bJpS3NHMh38s/eYqzHy4+XOLws3mYhJUpD18bhmPR1K6xKVcuEm9Px45L1PPDad3Rv15i92XlIksTct+8WIk4tJKh/AWFhYXTsWD03nefL/v37efHFF7FYLIGkltXhZi8QCM4fhUaP7LIhe1yo4tPwlubjzfeXZHQf3o7CGI0qOsXf2OvG57SCoXyuEIVGj9IQgaFZFyzh0XhL8sHnpXTTIsw9R/jHyz+EQq0jLDqJAqs/cbLH5WTR5HtxO2wA7Fu1iLSL/DHnpbk56E3RKJS1ww22pvjwww8Dr7OyssqdFwJO5dm+fTu33norTz75JF988QWHDh2ia9euPP/883z++ef8+uuvlJaWcttttwU1h8HRo0eZNm0aM2fOZPDgwec1lt1u56+//mLmzJmBHEP33nsv3333HX/88Ucg/8Ps2bO56aabAh4348aNY+7cufz+++8MGjTovGwQCATB47nnnmP06NE0aNCgTJLc0/HMM8/UgFWCC5GG0VoSI6JZd8BKZo6NE1ljDha4yCnMp02ykXbJRlTKuu8NvSnLQttGESH37F68MpMxL3wFwO+rdwaOD5swTYg4tZCgCTh5eXl89dVXrF+/PpDgrGnTpsyaNYs2bdqEJPP5qWg0moDbttVq5eabbyYjI0O4cQsEtRSFPgJvSR6SBNrGXbDbLMh2f5iTc+9KFAYTaP0efrKjBFmrR1KWz9GiMsfjtRUR3v4KLH99DUDplqWYugxFodaB7MOVux9tYhpqvRG33YpKoyW1W392/d9cAPavXhIQcHweN9b8w4THJdfAKtQeVq9eHWoT6g1bt24FIDs7m88++4yioiKuv/56Ro8ezbhx47hz9GgWLviNl156kZEjR5apAvPKK6+wcOHCCseVZZkOHTrwzjvvVHju+eef58477yxTuesECxcu5JVXXuGPP/6o9HXIslwmIeOJn7dv387AgQMpLS0lJyeH1q1bB9qoVCrS09PZsWOHEHAEglpETk4Obrc78FogCCVqlYJuTcJJi9exck8JR4r9v5teGTYetLL7mJ2ujcNpFK0NufhRVWb9uZ+Xf8jkrv5NuffK0IbeXZKRTq8OTVm+YU+Z41k5+ULEqYUERcDZt29fYOe1Xbt2bNu2LfAlcOjQIbZs2cKLL75Y5fG3bdvGrFmz2LRpE9nZ2dxxxx3cc8895drt2LGDyZMnk5mZSXR0NKNGjWLECP8u+6nl+4xGI40aNeLo0aNCwBEIaimSUoVCZ8TnKEVSqtA17419y//A6wafB8fO5aib9UCyW5D1SnxWC4rwmHJf5H4vHBNhrftStHIOstuBz1GKNfMvwtv1A0D2uHDl7ScsJonCg7sAaH7xMI7uWEfzi6+mUZfLyoxpLTiKISoepap6kvoK6jfbtm2jS5cu3H333QDo9XoiIiIYOHAgl1xyCYWWYmwuHz6fD6+3bNWriRMnlqnYdQKP10tevoWYaHOFc86ePRtZlk9bUn3AgAEMGDCg0teg1+vp2rUrH3zwAS+88AIGg4GpU6ciyzJWqxWA0tJSwJ8A+1RMJlOgjUAgqB1Mnz69wtcCQSiJMqoZ0DaSfXlOVu8rwebyh1VZnT5+315ESqSGnmkmDCEuzX2uzFt1iJd/yATgw//tQatScFf/piGz50h+MQeOFFR4Tog4tY+gBOW99dZbNGzYkJ9++onJkyeX2ZFr164dmzdvPq/xN27cyJYtW+jQocNpc+oUFhYyfvx4jEYjb731FsOHD+fNN9/kl19+Kdc2Ozub7du3065du/OySyAQVC+SNgxJ4deZFbpwtE1OJlyVHcW4tvyG9uBKnBvnY9+5DF9pfoXjqCLikTQGDOm9ANA2bIs6MgGf2xH45ynOQ+G2odL583KExSQy4PEZNO11JSpN2cR5ss9HydGD1XHJtZ7ly5fz7rvv8t///pd3332X5cuXh9qkOkdmZmaZcuzFxcUcPnyYSy65JHDs8OFDxMbGBSWPXHZ2Nh999BFPPfXUeY91Ki+88AKxsbHcfPPNDBs2DJPJRGpqaiCk6oTtJSUlZfoVFxdjNBqDaotAIBAI6ieSJNEkVsc1naNpm2zg1IJUBwtd/Lgunz3H7LWmRHdl6N0qlqYJJ7/f3/11F5//vi8kthw6ZmHYhGkcPFJ42jYnRJxDxyw1Z5jgtATFA2fDhg288MILhIWFldstjI6OJi8v77zGHzFiBDfccAMAQ4YMqbDNDz/8gCRJvPrqq+h0Orp27UpOTg4zZ84s46ZdWlrKY489xsMPP1xuV1AgENQuJElCYTDhLfXvCqiikvEltcKds61cW2/+Aew7/g9j+0FI6rKlwBVaA5JKg3XLEgCcBzZz7EB5YTn57pnow+IpOZ775kxuufaifNSGsAsmobHVauXBBx9k/fr1KJVKIiIiKCoq4vPPP6dDhw68/fbbIiltJXA4HOzZs6dMWNG2bdswmUw0bNgQAI1aRWF+Li1btijX/6WXXmLBggUVji3LMh06duTdqVPLHF+/fj1FRUXcdNNNZY4/9thj9O/fnyeeeKJK1xIVFVUmV0ZBQQFffPEFXbp0AfwCTlJSEtu2bQtsmHg8Hnbu3MmVV15ZpTkFAkH1sG7dunNq36lTp2qyRCCoGLVSQUZqOGnxev7ZU0KOxQWAyyOzbGcxWXlOejYLR6dW4JVBKZ35Pi6URIZpmHFPF+6YupL9uf57zjd+2oFWrWRE74Yhtk5Q2wlaDpzTlZUtKipCp9NVeO58xz6VFStW0KtXrzJz9evXj9mzZ5OdnU1ycjIul4uHH36YwYMH069fv/OySSAQ1AySSouk0SO77AAo45pUKOCAX8TxWA6jim6IpCjrTqs2x1dqPqW7BIVCgc/nK3fOXlyA3nSy4lXxkQOodQY0+vpfbe+9995j+/btPP/88/Tv3x+lUonX6+V///sfr7zyCu+//z6PPPJIqM2s9ezcuROVSkXTpiddpbds2UKrVq0CN5pGo4H83KMVlvieNGkSkyZNKnf8TCFUl19+OV27di1zbNCgQUyaNInu3btX+VqysrIwmUxERUVx8OBBXn75ZTIyMsrYPXz4cL744gsyMjJITk5m5syZqFSqMt5GAoEg9IwdOxZJkgJeDKc++MqyXO5BeNWqVTVqn0Bwggi9iv6tzew8amfVvlI8Xv/v7IECJzlrnKiUEg63TJhWQbsUI83j9bVSyIkxaflwfFdun7qSQ/n+e9yXZm9Do1Jwdfeay7PYIM7M3LfvZtiEaWTlVOzJHh1hFCFUtYigCDitW7dm/vz5XHTRReXOLV68uEZClQ4cOFBu/tTUVMBfgSopKYknnniCNm3acOONN57T2A6nE6fTVeZYqdWvlvq8Pjz/8joSlOWEV9a/vbME5RFrVTGy2ojPaQPZh89x5twZHlsRsrYAhbFsaXGfSnPWebw+H7LHg9LrwOVVICkUyLJM7q6N7PzjR47uWMfAJ2diOMXrJm//TqIbt6qRfDiqEFa++v3337n77rsD1YUAlEolAwcOpLCwkC+++EIIOJVg27ZtpKeno1Kpyhw71SNHlmUyMzO54447gjKnTqercCPFbDYTEREBwIIFC3jppZf4888/Kz3uxo0bmT59OkVFRZjNZvr378+4cePKtLn55pux2WyMHz+e0tJSWrVqxdSpU4W3lkBQy/j5558Dr48ePcqTTz5J79696d+/P1FRURQUFPDbb7+xfPlyXnrppRBaKhD4Bcb0BANJZi3LdxVzuMj/nObxgcfnF3RKnT7+3u0P4U1PqJ3fOfFmHR/e04U7pq7iiMUBwHPfbkGjUjAoI6nG7DibiFNqc2ApsQkBp5YQFAHnzjvvZPz48dx///0MGDAASZJYs2YN3333HUuXLi1Tfra6KC4uLpcr4ESIVElJCX///Td//PEHaWlprFixAoC77rqrUruA69ZvZsWqtRXPW2ojL99yfsZfIBRaSs7eSACItaoQtw/JVQpu0AIV7aXIQLETyM9HLnGA+uQX9gkPnjNRVFSKpHYjyzJF+cfAEIns87Hq6zdxWHIB2LpoNmlX3FymX4l9I6akptW+w5MQF12t45+JoqIimjRpUuG5Jk2aUFRUVMMW1U1GjhzJyJEjyxx78803y/zscrn5/MtviI+tvvd7zZo1ZX4eOHBgGXGuMgwdOpShQ4eesY0kSYwbN66csCMQCGoXpxb7eP3117n88st54IEHAsdSU1Pp1KkT77zzDp9//jmvv/56KMwUCMoQrlNyRRszmYdtrNxbWmGbTQettdYLB6BBtIEZ47tw59RV5BY7kWV44qtNOD0+rgmxJ45CIeHzyVzeoxUp8ZE1ZovgzARFwMnIyOCNN97gjTfe4JlnngHgnXfeISkpiddffz3kJcQBevfuXeUyuJ06tqV1q/Qyx44czWX+gkWYwgynrfoh8OP1eim0lBBpDkcZQg+CuoBYqzNhxleaj+x14SpKwVdQPomwIjwOc0zM8Z8kFGHGQGlxn0tD8VlmiIgI85cWB7QKD3aHG2VEJOl9r2bj3BkAlB7eQ4QprNyNgM5nrdelxRMTE/nrr78qDOv5+++/y9z810e0agUdGpvZsM9SqfYdGpvRV7Eqhs3uYPuufYSHGdFqz+45JqhdfPfjL6xeu4m+F3Vj0BWXnr1DLWHq9M9pkprCoCtEeNuFzurVq7n++usrPNe9e3fmzJlTwxYJBKdHkiSaJxhOK+CUOn34jufEqa00ijUy/Z4u3PnuKgpLXcgyPDdrCzaHh5v6ptaYHaeKOACP3d6fwmIbd13Tu9YKYBciQcuB07t3b3r37s3BgwcpKCggIiIiEMJUE5hMpkDJ0hOcqHxxvsmKdVotOm3ZKjSlpf4wDoVSEdKwhrqEUqkUa1VJxFpVjBwWhbckF12TrjglCW/+gbLnHSUofD6k4+FMkqMkUFrcpzj7eioVikDOrTBTFI6i3Ug6A017DCBv7xaa9RpMfItO2I9745waSuUoPIbeaEJnqp87FNdccw1vv/02DoeDgQMHEhMTQ15eHgsXLmTu3Lk8+OCDoTaxWpEkiU/v74bdVTa80ev1kV9gITrKjFJ5Ml+bXqMUNzsXKNdfPYgGiQnM/eV/DLy8b6Xy+J0LsiyzcPH/sWLVehwOJ8kNErlu2EASEyqfUP1CEmsupGsNFmq1mu3bt1co2GdmZpYJARUIagNKCcK0Ckqd5fMXAvy9u4gezSJQKWrv93LThDA+Gt+FcdPWkFvsBGDy3O1YnR7G9K9+L+8TnBBxTrwW1D6C/gmckpJCSkpKsIc9Kw0bNmT//v1ljmVlZQHQqFGjGrdHIBAEH0mpQqENw+csRdesJ57kdpQczkJzbIu/gduO68B6tE38CVtlnwfZXoxkiKjU+D6XM+CBIykUGCKisVqOoI5Oofdov3ehrfAYS6c8BsCl979WRsSx5OwjRqdHpTm/xO21kVGjRmGxWPjqq6/46aefAP+DpFqt5tZbbw1UCqzPSJKEQVv2a9Pj9aLTKNFrgye66nRamqQmo9Npz95YUCtp1aIZ38/9ldy8AuLjYipsU1Rcgim8vDff2fh92QpWrtnIuDtvJCY6it+WLOODj79m0sP3CI8tQVDo378/M2bMQKVS0a9fP6Kjo8nPz2fRokV8+OGHZw2dFAhqGkmSaJdiDOS8+Te7jzkptBZwSUsz4brau0HaLDGcT+7vxpj3V5NT4A/9f3/BbixWF/ddmQb/+r6ors2iMwk3O/cfxeny0DatQdDnFVSOoAk4JSUlLF++nKNHj+JylU34K0kSo0ePDtZUFdKjRw++++47HA5HIFnjkiVLaNiwIcnJ9TesQSC40JB0YUhuO7LPi6TR4zOnoFLJeHK2AuDJ3YsyKhmV2Z/8zeeyIakr9yBs+XsWMZePDfxsMEVis+ThthxGHZWM3ZLL0imPYc0/DMDSKY+VEXFkn5fC7D3EpLZECvKue21g/Pjx3HzzzWzevJni4mJMJhNt27bFZDKF2rR6hV6npVljUUY0GPy5YjXL/1lLoaUIjVpNeloThg3uT5jRnx/rq+/m0iglCZvNzrbtu9HptPS7pBe9u2fwz+r1LPp9OU8+Oj5wg+zxeHjmpbcZce1g2rUuX+b9BIdyjvj/P3z0tALO/5b+ybbtu+nYrhUd27UmJblyYYh//bOWSy7qTlKCv7LelZdfwj+rN7Bp63a6dDp70YjvfvyFvVkHyDpwkP9bvhKA156fCIDT6eLzb+aUW4sTuN0eFiz+P9Zt2ILT6SIxIY5rhvQnuUHFtrvcbhYt/YsNm7dRXFxKWJiBKy7rQ9fO7bHZHcxbsJht23fj8XhISU7i6iH9iY89uV7PvTKF/pdeRI+uHQPHJkx8gbvvHEV6WhOmTv+cBonxlFqtFdp8pms9lbONA1TK3vrChAkTsNvtTJkyhXfeeSdwXJIkrrzySiZMmBA64wSC09A8Xg/4c96UOn0YNQokSaLU6feczbd6+HlDPn2aR5ASVXs3SFJiDHx6XMTJOuaP+Ph62QG+XnagXNsVr/Yrt7FUncxetI6H35hNjNnIkg8fxBxeO5ND13eC8o6vXLmSxx57DJvNVuH58xVwCgsLWbvWn0TY4XCQlZXF4sWL0ev19OrVC4Brr72WWbNm8fjjj3PDDTewY8cO5syZw9NPP13leQUCQe1DkiQU+gi81oLAMWViC3xFOfishQC49q5C2W4gksr/Be2zFSGFRZP28smyp86je/E5rRStnEPJul8AsGUuw9Y0A0OTzv65FAoMEVGUFuRSfHA7f37yakC8AbDmHy4n4ngcNooOZ2FuUHHC37rK/Pnz6d27N2azOfC5e4KioiL+/PNPBg8eHCLrBIKKMYWFccdN1xETHYWlqIhPv/6BH35eyK03XBNos2bdZu64+TpuGnE1m7du59OvfyC9WRM6tW/D3F8WsXP3PtLT/H/PGzb7w0fatGx+2jltNjvf/fgrOq2WnMNH6dS+dYXthg8dSFbHQ2zYvI2ZX3yHSqWkY7tWdGjbigZJCRX2sTscFBRaaJhycudTqVSQnJRAds4RunRqx9oNm/l+7gJeefaxCse4/upBHD2WX2FY0aq1Gytci9gYf1W/7378BUtRMTdeP4xGKUmsWrPB7/3zyHgM+vKeh9/+MJ/cvALuvOV64mNjKC4ppbjEH+7+1bdzcbpcPHzfaHRaLfN/W8q0j77i8YfuPidPojPZfKZrPZdxgmlvXUCr1fLss89yxx13sGXLFnJzc4mNjaVNmzY0bCjEZUHt5ERlqubxenwyKCTwybB6XwmZh/3eLC6PzOJtFlonGeicGoayloZUxZt1fHxfV8a+v5pdhyvO7VPT7DmYy/iXv8HnkzlwxMUDr37Hpy/cKsLFQ0BQtojffPNN0tLS+Oabb1ixYgWrV68u82/VqlVnH+QM7Nmzh4kTJzJx4kQKCwtZunQpEydO5JVXXgm0iYyM5L333qO4uJgJEybw7bff8uCDDzJo0KDzvTyBQFDLkNRaJLX+5M8KBdom3UHyf6TJbgfOrHWB87LsQ7YXo9AaAv80sY1QqHWYe1yPJq5xoG3Bko/w2k5WVNKborCXWlj20YtlxJsTnBBxbIXHAsfsRflYC44G9ZpDzfPPP092dnaF53Jycnj++edr2KL6i83uIHPnXmx2R6hNqfO0b9uSuNhoFAqJqEgz/S7uxY5de8u0ads6nebNGqNQSLRv2xKDQc/BQ4fRaNR07dSev1ed/Cz5e+U6unfpeMa8Nj/O/x8NU5Lo0qkdOYdP/zkgSRKNGyVz9eD+PDPxfkZdPwyXy8OHn33LS2+8z1//rCnXx+Hw50XQ68vuHuv1OpzHz3Xu0Pa04s3ZaNemRYVrAWC12li9bhNXD7kCU3gYSqWCi3p2QafTsW37znJjlVptrN2wheHDBpIQF4skSUSYwklpkEhRcQlbt+/i6sH9MYWHodGoGXplP9xuN1srGKuqNgdrnGDaW5do2LAhV155JbfeeitXXnmlEG8EdQJJklAqpMD/3Zua6NPchOqUj+2tOTbmbyygyOYJnaFnITpcy3tjM87esIZomhLLxDsGABARpmfkgAwh3oSIoHjg5OTkMHnyZJo1axaM4cqRkZFRruRpRaSnpzNz5sxqsUEgENQuFPpwcJ30+lMYIlAnt8V9cCMA3vz9eKKSUUX5c3LJHic+pxWF1giAUh+OQmvA57QR3f8ejsx6AtnjwmcvJn/xh8QOeRhJkrAV5bP8q3ewWfJOa0tFnjjFRw+i1hnQGM4viXptQZbl056zWq3o9frTnhecG06ni4OHjpAQF1OhV4Og8mzcksnvy/4hL78At8eDLMu4XG58vpOJLk2msDJ9NGo1Tqc/FLxX98689s4MSkpKsdrtZB04yC03XH3a+bbt2M3W7buY+OA4tmbuYvO2HZWyU5Ik4mOjSUqMJzcvn117sygosJRrdyIvkt3uLHPcbncQYTr/z5p/j3HqWuTm+z0cp3zwKbIsB27cvV4vlqLyeSdO2B8XG13unKXIXxMwJjoqcEypVBIZGUGh5Wz1Aitvc7DGCaa9dY2CgoJyqREAEhIq9hITCGojTeP0RBnV/LHDgsXmD6kqOB5S1a1JOGm1tMx4uL52JQx/4MZLKLHauX1oT1ISos7eQVAtBOW3Ij09nfz8/GAMJRAIBJVCUihRaMPhlOLg6sR0vIWH8JX6xRbnvjUow2ORjicm9tlLkFSaQGlxdWQSziO7UUclYe51A4X/9xkAjqz1WLf+TlibSwNznTOyjOXQXqIbt0J5vCpWXWPdunWB8FWAn376iRUrVpRp43K5WLZsGU2a1K+QMUHdx1JUzKdf/cBNI4bRrnUL1GoVm7Zs5+Mvv+cMemQZ4uNiaNIohZVrN1JcUkqr9DTMERXnfHI4nHw35xeuvcrvodIgKR5LUTFWmx2joWKB02q1sXnbDjZszmRf1kHSmqbSqUMbbrnxmnLVLwH0Oh1RkWYOZOfQuJE/v5/X6+NQzhEyOrat3EUBiio8qJjC/eL3w/eNxuuViYk2nzFxd1SkP3l8bm5Bufw+J9YwL78gEC7m9footBQTaT65vjqtpox4UFRccYLSM1GVa/03lbW3vuDz+Zg2bRpz5swJVHT9N+frXS8Q1DSRRhVD2kezOquE7cdDqjw+WL67hEOFLnqmmdCq6l/+wmCiUCh4eqwIlw81QRFwJkyYwPPPP09qaiqtW1cc6y0QCATBRtIaQHFSHJEkBdqm3bBvXgg+L3icOPetRpvW+/jOiozPagmUFlfojCiNZrxWC2HtLseetR7H/k0AFC77Em1yK8KiErjqsbf56ZX7KC04VqEdxujEchWpALxuF5ZDe4hqmF4rd3bOxpo1a/jwww8Bv4fA3Llzy7VRq9Wkpqby0EMPVastY8aMYd26dRWeW7hwITExMWRklHc1Hjx4MM8++2y12hZsjAY97Vo3P+1Dv6ByOJ0uZFkmzGhArVaRm5fP4j+Wn/M4vXp0Zt6CJdjtDm4aMey07eb+soiUBol07uAXUhLj41AoFOQcPkpa09Ry7RcuXsbS//ubZk1T6dS+NbfdeG2lKo/17t6Z35etoHnTVKKjI1m09E+USuUZkyr/m/BwI7l557bxFhVppm2rdOb8/Bt9L+pBTLQZh9PJ3qyDNEiML+fBEhZmpFP71sz+aQE3Xn8V8bExFBWXUFxSSkqDRFqlN+OnXxdz84hhaHVafv3tD1RKJa1apAXGSElOYt3GrXTp3B6FJDFvwZJzsrmq1/pvIkzhlbK3vvDNN9/w3Xffccstt/DBBx9wxx13AP7PWqVSya233hpiCwWCqqFSSvRoaqKBWcNfu4pxevxqfla+k9xSf4LjhIi6k9Nqze4C+rSOO3vDasTn8zFv2WauuvjsSfQFwSEoAk6rVq3o2rUrt99+O0ajscKKJCfKzgoEAkEwkbXhgDvws0IXjialPa79/od9b+EhvPn7UcWk+tv/q7S4OjIJr60YCR/R/cZw+KuJ+BylyB4n+b+9T/x1zxAWFcfgR97k59cmlAulOlW88bgc5UqIu6wllBzLxhSfUn2LUE2MGTOGMWPGANClSxc++eQT2rRpExJbJk6ciNVqLXPstddew+PxEBNzsgrM7bffTp8+fQI/R0ZG1piNwUKjUZNwmspFgsoTHxfD4AGX8tV3PwUqJnXu2JYD2TnnNE7bVi2Y8/NvaLVaWjSvOFR8x669bN66nYkPjgscU6tVxMVGc+g0Ak7rlmn06dX1nMPkLunTA4fTxfsffYnD6SSlQRJj77ghkEh3zfrNfPfjLxVWWwqMcVEPvpn9M48/OxkZudI5c26+4WoW/f4Xs2b/jM1mR6vVkNqwAdcOHVhh+xHXDua3JcuY8ck3lJRaCQ8zMqDfxaQ0SGTUiGHM+3Uxr0/9CLfHQ8PkJO4ePaqM59GV/fvyzex5PPfyO4SHh3HVwMtYs37zOaxW1a/131TG3vrCzz//zOjRo7nxxhv54IMPuOSSS2jRogWjR4/m7rvv5ujR+pXjTXDh0TBax9AwNX/uLOZwkd/Lz+r0sXBLIT2ahpOeUDeqKz3+xUa+mNCDJglhZ29cDeQWlnDPf7/hjzU7een+Ydw+tEdI7LjQkOQzJTaoJG+++SbffPMN6enppKamolaXDxd45plnzneaWsWhnCPMmv0T110zmIbJDc7e4QLG4/WSl285q7u1QKzVuXJivaLC1ChcJx/uZVnGsf13fMXHPWaUavTtBqLQnPxCVhojA6FVbstRPBZ/2V/b7tXk/fp2oF1Et2uI6HYtAId3bWbx9OcDIo4xOoFL75+MITKOnf83l13LfuKS+yZjMJd/+I5MbobOVPfEhNpKcXEx/fv3Z8yYMYHd4YyMDJ588kmGDRsWtHlOfNaPHD60wspAteVvtrbYUZc4lzV7872ZtGnZnP6XXlRD1tVexO9a1ahL69a7d2/efvttMjIy6N69O9OnT6d9+/YALF26lDfeeINffvklxFYGl9N91tel960mqG/rIcsyWw7ZWLu/tExobeskAxmNw84aglnd6yHLMnaXt8yxrKNWbp3yD67j3kMNovV8MaE70eE1Lybf89+v+X6Rf8NUrVIyb+o9NIgOqze/H+dLdf1+BMUDZ/78+dx5552MGzfu7I0FAoEgyCi0RiSfG9nj30WRJAltk27YNy0Anwe8blx7V6NN7xMIZfLZilCEq5EUSlSmWLylBcgeF4ZmXTC27IM1cxkARavmomvUAW1CU2JT0+l90wT++vJtAHrf+AB6cwzbl85m41x/qNEf7/6HS+6fjN5UNrmbJWcfMVodKm3dDIu56aabyMjIoHPnznTs2JGwsNDs9pzg999/x+Px0L9//5DaUR2UlFrZvmsfLdIaEx5mDLU5Fzzbtu/iyJFcxtx2Q6hNEQhqBKPRiMfjr84TGxtLdnZ2QMBRq9UUF9fvxM2CCwdJkmibbCQhQsOSbRbsbn+C+605NorsHvqmR6AOYV4cSZIwaMs+rrdqGMHLN7fn4U82AHAo386DM9fz4fguaNU1K5o8d88Qlq3bzdH8Yvr3aElqUjRup/PsHQXnRVAEHEmS6NSpUzCGEggEgiqhMETgLcnjxBaKQmtE06gTrn3+RIveosN4cveijmsK+EuL+6yFKMKikBQK1JFJuHKzAIjsczOOQ5l4i3NB9pH/v/dJuOG/qNQ6ohJT6T1qAgD6MBOe4pNzAng9bryu8l9ess9LYfYeYhq3QjpDCeLaSnp6On/88QdfffUVCoWC9PR0OnfuHBB0jMaaFRoWLVpEy5YtSU5OLnN86tSpvPzyy0RERHDFFVcwfvx4dLrKhag4nM5y1WtKrf5KZ16fF4/XW66P9/gxbwXnqorT5abQUozT5UZfyXGrw476TmXW7IXXpuJ2e7h26AB0Om2FvwMXGuJ3rWqcy7qFeue6efPmZGVl0b17d7p3784nn3xCcnIySqWS6dOn06JF5fMtCQR1gdhwNYM7RLFkm4UCq1+8zC508cumQvq1MhOmq13eJP3aJ/DgVem89bO/0uHGLAtPfb2ZV25uj0JRczkXYyPDmf7UKLbtPczoq3vh9fnIEwJOtRMUAefSSy9lxYoVdO3aNRjDCQQCwTkjKVQodOH47Cd3BlWxjfEWHsRrOQyAa/96lBHxKLR+7xHZ68ZXWoAiLAqlMQJFaRg+eykKrYHoy8dx7IcXARlJocJnK0YRocMYGYOjtCgwh89WTPPeV+LzuNn7z/+45L5XMUbFV2ijx2nHkrOPyOSm1bcQ1cRTTz0FwJEjR1izZg1r165l8eLFZQSdzz77rEZssVgsrF69mvHjx5c5PmTIEPr06UN4eDgbN27kk08+4fDhw7z++uuVGnfd+s2sWLW2wnOWolI0Gstp+xZazr06zumw2vyiUVFxCR7PuT0kB9OOC4Uzrdndd94ceJ2Xb6kBa+oO4netalRm3RLiypder0mGDx9OdnY2AGPHjuWhhx5i9OjRACQmJta7tAgCAUCYVsmV7SJZtqOYAwV+EaLQ5mHexgIubRlBvKl2JTe+9ZJUDuRa+WGF/2/1t/VHMBs1TLymZY2KOL06NKVXh7p3X1uXCYqA06dPH15//XVsNhs9evSoMImx8NARCATVjUJrRHY7kT3+L15JktA07uoPpfK6wOfBuWcVupaXBEKpAiKOMQp1ZAOcjp0gy+gatMCUcRWyx4m55wgklf+LW6XRojWG47SevAn3FB2j5eUjSOszFLX+zJ4ojuICrIXhGCNDWzWgqiQkJDB48GB69uzJmjVrmDt3LqtXryYzM7PGbFiyZAler5fLL7+8zPFTHyoyMjKIjo7mxRdfZN++fTRu3Pis43bq2JbWrdLLHDtyNJf5CxZhjvDHdP8br9dLoaWESHM4yiDtmkeaw4mOMqPXaSs9ZnXYUd8Ra1Y1xLpVjbq0bhdffHHgdUxMDJ999hnZ2dk4HA4aN26MShWUxweBoNahViq4tGUEa/eXsjnbv5nicPtYuLmQns1MpMXXnjB4SZJ4fHgrDhXY+WeHv9Let38dwOHy8szINihrUMT5N1t252C1u4SwU00E5RP4RPnYOXPmMGfOnDLlcmVZRpIkVq1aFYypBAKB4Iz4Q6lyT4ZSafRoUzvj3LMCAF/JMTxHd6FOaB7oI3vd+Kx+EUcVHoOnOBeAiB7XVVj+2xgZU0bAkb1ePEXHUEcmlmnndtjYNP8T2g26rYyw47HboI7lM7ZYLKxbt441a9awZs0asrKyiImJoVOnTjzxxBMVlvCuLhYvXkzbtm1JTEw8Y7u+ffvy4osvsmPHjkoJODqttlxFmdJSf3JspUJ5xrAGpfLM588FlVKJVlO1nb5g2nGhINasaoh1qxq1fd3cbjdjx45l7NixdOvWDfA/KKak1L1KigJBVZAkiYzUcCL0Kv7eXYxPBp8Mf+0q5rDFRY9m4aiVtSMUXq1U8PptHbj7gzVs3u/3Dv9p1SGcbi8v3tQuJHYu/DuTp6b9gl6r5n8fPEBqUmg9CusjQRFwPvjgg2AMIxAIBOeNpFCi0Jvw2U6GOSmjG6IszMZbcBAA14GNKCMSUOhPegueEHGUpli81kJkr+ekl44sB7x6AJQKCbVGg8tWGjjmtcsodCUo9eH+OexWlk17gvysTAoP7ubie15CrdVjKzyGz+slIim1Opch6PTv3x+tVkufPn0YOXIknTt3plGjRjVuR35+PuvWreOBBx6o8bkFAoGgvqNWq9m7d2+t9xISCKqbtHg94TolSzMtOI9XfNqT6yC31E3f9Aiiw8pXXQ4F4Xo10+/uwn0frmXtnkIAFq4/gssr8+ot7dHUYBLmYwUlPPX+fBwuDw6nm9uf/ozF0yegrCWCV30hKAJO586dgzGMQCAQBAWFxoDsdiC7T4ZSaVM7Yys+Bh4nyF4cu/9G06gjCl14oLy47HWDvQilKQ5PYU5gPNnjJHvanWecU3PFo3hLclFo9EhKFXtXLCA/yx9WlL9vG3uW/0LDjn1YOuUxFEol17/9K+FxyWccszaRkpLCgQMHWL9+PQqFAqVSiVqtJikpqUbtWLJkCT6fj379+p217dKlSwHqXMJNS1EJ6zdn0rFtS8wR4aE2RyAQXGB07dqVVatW1ahnpUBQG0mI0HBVh2j+b2cRx4rdABTbvfyysYAujcNpGqvG65ORT61BHgKMOhXvjc1gwsx1gXCqpZuOMuGjdbx5R0d0mpoRZOOiwnl23JVMnPIzEWF6nhozSIg31YAIYhUIBPUShT4Cr+dkKJWk1qFt3AXnrr8AkG0WnJm/A34PHW3jLkhKNbLXjUKpRlJrAwJQZZG9PtxFR9FENSC97zWUHMtm798LaNprECntL2LplMew5vsTKs9++CqGv/FznRFxfvjhB/Ly8gIJjD/99FNefPFFEhISyMjIICMjg0GDBlW7HYsWLaJDhw7ExZXNITRnzhy2b99O165dMZlMbNiwgc8++4x+/fqRmppa7XYFE1mWcbs9Ib8hFAgEFyajRo3iqaeeQpZlLr74YqKjo8uFEyckJITIOoGgZgnTKRnYNpL1+61syvaHVXtl+GdvCauzwOsD48FC2qcYaR6vrzD0vibQa5RMGd2JRz7dwLKt/lQAy7fnce+Ha5kyulO5cuTVxaDerXF5ZK7o2ZomyTE1MueFRpXfyYkTJzJ69GiaNWtWqfYej4cff/wRtVrNsGHDqjqtQCAQVAp/KJUZn60wcEwVlYxLa0R2Wsu09eYfwAnomvUE/J44Sq0Bt8uOJJ3bzoHstOO1FqE0RpBx/f3ENWtHTJM2/D71pHgDUHQ4q86JODExMQwYMIABAwYAsGnTJj744APmz5/PL7/8Uu0CTm5uLhs2bODRRx8tdy45OZn58+ezaNEibDYb8fHxjBo1KlA5RSAQCASV48Tn5qeffnra6oIit6XgQkIhSXRODSPRrGbZjmLsbh/gF28ArE4ff+/250ZMTzCEyky0aiVv3t6Rx7/YyKKNRwFYvauA+WtyuL5Xwxqz465re9fqXF91nSoLOGazmZtvvpmWLVsycOBAOnToQNOmTVEoTj7sWCwWtm7dyl9//cWiRYuIjIwUpQcFAkGNodDokN06ZLcDAJ/LVk68OYE3/wC+hh0C4VSSSo0kSciy75zn9ZTkIWkNKFRqYpu2KeN5cyp1TcQpKCgIJDFes2ZNoMxsWlpajYTSxsbGsnr16grPde3ala5du1a7DTVBpNlE/0t6htqMesHU6Z/TJDWFQVdcEmpTzguv18fDT/yX8XfdTFrT1FCbc1rqip2CM/P000+HzItAIKjNJJm1XNUhktlr8wPizalsOmgNqRcOgFql4JVb2qP5Zgu/rMnhxj6NuK5naJOQe70+XvnkN4b360h6qvDeO1/OywPnhhtu4Ouvv+a9997DZrOhUCgIDw9Ho9FQUlKCw+FAlmVat27NhAkTGDhwoEiKJhAIahSFPgKfx4Us+04r3pxAdlpBc3LnRBUejSs3C1lx9o/KsKhYrMXHEyfLMp6iI7glbTnPm39TV0Sc4cOHc+DAAQCaNGlCz5496dy5M506dSIiIiLE1gkEAoEgWAwZMiTUJggEtRaNWlmheANQ6vThk0EZYv1TpVTw4o1t6dUihis7J4ZUULKU2Bjz/Ff8vnoHP/2+kf99cD/m8NB5KdUHzisYrlGjRjz++OM89NBDbN68mS1btpCfn4/T6SQiIoLU1FQ6dep01lKvAoFAUF1ICoW/tLi1EElrPGNb2eMu21epQmk04y44vQBzAoM5GllSYisq8I/lcuL1OqpueC2ja9eu3H333XTu3Bmz2Rxqc+o1Pp8Pj8eLSqUs49UqqJ+ceK8FAoFAUPtRShCmVVDqrFjFWb2vhK5NwlGE2ItNoZAYlFGzhSYqYu22A/yxZicA+w7l8crHv/HKA1eH2Kq6TVCyGWm12kASS4FAIKhtSGodkkaPAn/CYm/+gQrbOfesQGpxCcqwqMAxZVg0bsvRs84hyzLhMQn4vB4cpcUAaFUSfe9+gT+mPXVaL5yIxNRa730D8Nhjj4XahAuGouJSVq/fQpeObYg0m87eQVApbHYH8xYsZtv23Xg8HpIbJNKnVzdios2AP9yqQWI8pVYr27bvRqfT0u+SXvTufvLepqSklG9//IXde/djNOgZeHlfvvx2biBkyO328NuSZazftA2bzU5iQhzXDOlPcoOTG1lTp39OYkIsVquN7Tv30rF9K66/umz+qJJSK9//+As792QF5vk3Z5vrxDzFxSXs2LWP8HAj/S+9iK6d25/TGP9ek0sv7kHzZk0rbeeff6/mj79WUlpqRa1R07J5U0ZdP7RS71FKchJXD+lPfGxMpd+jf3Pw0GHeeu9jRlwzmN+X/U1+oYXmTRszasQwfl/2N6vXbcbhcHJZ355cfknv045zIfHcc8+d9pxCoSAsLIyWLVvSt29fdDpdDVomEIQeSZJol2IM5Lz5N5mH7VidPvqkR6AOtStOLeCybi34z+1X8MrHCxlycTuevGtgqE2q84gqVAKB4IJAoTfh87j8laigYhHH68ax/Xd0p4g4kiShiog/6/jWrX9g6jgQU2wSPq8Hl90GMmgkH5fc91qFoVR1Rbw5gcPhYN68eaxbt46ioiImTpxIw4YNWbx4MWlpaTRq1CjUJgoEp+Wrb+fidLl4+L7R6LRa5i1cwqzZPzPxobtRGfQArFq7kTtuvo6bRlzN5q3b+fTrH0hv1oTYGP/nweezfkSjVvP0Y/cB8PX3P5eZ47sff6GouIT7xt5CeFgYf69cywcff82kR8Zj0J980F21ZiO3jbqWm0deg8fjKWfrl9/ORZIknjo+z1ff/VSuTWXmWrl6A7feeC233jicHbv2MPOL74iJjqJJakqlx6hoTcbcdiMx0eaz2pmbl8/PCxbz0Pg7SUyIw+l0kX3o9B6N/36P5v+2lGkffcXjD92NVqup1Hv0bw5k5wAy+QUFPHjvndhsdl558wOmfvApAy/vy8DL+7Jpy3Y++2YOfXp1RavRnNa+C4WcnBwOHjxIbm4uSUlJREdHk5+fT05ODjExMURFRTF79mymTZvG9OnTRUUqwQVH83j/d8bGg1asTh8GjQIJsLr8XjkHCpws3FzAZa3MGGqohHdlkWWZT5bso1/7eBrGntkzPVg8eNOlpDWMZcjF7UR+rSAgfLMFAsEFgSQpUOgjkJRqdM16ou94FbpWl6HveBXatN5wotrUcRHHay0I9FWFR9PgrvdJvPk1km55kwbjPqTBuA/RNmgVaGNZPgtX3gEkhYKI+BRUGi3gD8vSqhRcev9rGKNP7sLXNfHm2LFj3Hjjjbz55pvs27ePNWvWYLPZAPjnn3/44osvQmxh/UGpVGA06FEqxVd0sCgqLmHr9l1cPbg/pvAwNBo1gwdcisfjZduOXYF27dq0oHmzxigUEu3btsRg0HPwuOBgKSpm154shgy8DINBj8GgL5Mc2Wq1sXrdJq4dOgBzhAmlUsFFPbug0+nYtn1nGXtat2pOqxZpKBQSGo26zDlLUTE7du3lqisvw2jQYzToGTygbBLmys7VMr0ZbVo1R6lU0KpFGm1bt2Dlmg3nNEa5NdHrOHLsGEVFJWe1U6FQgAyHj+bicDjRajU0bVKx0FvRezT0yn643W62nsmeU96jijh4MIe0po25sv8laDUaIs0RGAx6OndsS7s2LVAoFDRIikeWZWSffNpxLiRGjRqFWq3miy++4KeffuLjjz/mp59+4vPPP0ej0XDXXXcxZ84cNBoNU6ZMCbW5AkGNI0kS6QkGru4YSf9mSq7pFMnVnaNJiTopAOeVepi/sYBie3mRPlQ4XF4e/2IT78zfyX0frqPY5j57pyCgUCi4qm/704o3h45ZOHTMUiO21AeEB45AILhgkNRaFBoDPpfNX23qeMJiRZQBmvXEuXs5yLJfxMn8HV3LS1Aao5AkCU1sI1xH9gAyktuFZDARM2A8h79+HJ+9GHwe8hZMJWHkiyjUWsyJDSk4tA+fx4PXakEX3YBL73+NpVMeQ6FU1inxBuCtt95CkiR++OEH4uLi6NGjR+BcRkYGM2bMCKF19QtTeBi9unUMtRn1CkuRP6wxJvqU8EilEpMpHIulOHAswhRepp9GrcbpdB0fw+8uHxl5Mml3VKQ58Do3vxCAt977uMwYXq830PcE0af0K29ryfE2kae0j3x8sbEAAIapSURBVCzTprJzRUeVnSc60kx2zpFzGqPcmmg0uFxuLMXFZ7UzOiqSW264huUr1/Ldj78QGxNF397d6dyhTQXXXfF7FBkZQWEl36OKOHDocJkQK5vNTqGliHatWwSOHTp8FHOECZ1Oe9pxLiSmTZvGmDFjaNGiRZnjLVu25K677mLatGl8++233HTTTbz77rshslIgCD2SJKFUSH5vbaWCS1uaWbW3hMzDdsBfXnzhlkKubBtFmC70njhrdhewYJ1f8M46ZuXRTzfw7tjOqEOwYZS59zAvz1zIk2OuZNTj/u+huW/fTYM4c43bUtcQAo5AILigkPQmJI8T2ectc1wVlQzNep1WxFGoNCjDo/GW5CHLHrAVozCYiO5/N7k/vQqApzCHwmVfEH3ZaJQqNZGJjSjMycLn9eKxHEUf25BL738NnSm6Tok34PeymTRpEklJSXi9ZdcuNjaW3NzcEFkmEJwdc4Q/l1BefgENkvzhHl6vj+KSEsyVzDNkjvALB4WFRSTExwJQYLEEzpvC/a7o/5kwlkjzmSuzncmF/MQ8BYUWEhPiAq9PpbJz/btfQaElIICci70V2mkyndVOgLat02nbOh2v18emrZl8/s0cUhokEhcbXXa807xHhZbiKueCcrndHDmaS8OUk4k8D2TnYNDryoRcHcjOoWFy6JN91hYOHDhA5L/EuBNERkaSnZ0NQEpKCqWlpTVpmkBQq1FIEt2bmgjXKVm1z/+3ERBx2kWGPJyqd6tY7h7QjGkLdwPwz858Xv0hkyeua1WjoU1zf9/AA69+i83h5v/W7sLm8IvwwyZMEyJOJRD+2QKB4IJCkiQUBnOF51RRyWib9YITX2JeN47MPwLhVKrwaKTjJcVl2YNsL0bXqA3hnU4mILVu/R3brpX+9hotEfHJSJKE7PXgKc7FEBlHWHTdyxfgdrsJCwur8JzVakWpDP3OUn3B7fFQUFiEu4LcKIKqEWEKp1V6M376dTElJaW43G5++W0pSoWSlunNKjWGOcJEsyaNmL9wKTa7A5vdwa+//RE4HxVppm2rdGbPXRAQMhxOJ9t27KaouOJkl6ebp3mzxvy8YAk2mx2bzc7835aWaVPZubbt2M3W7bvw+Xxk7tjNpq076JbRISj2RkSEn9XOo7l5bNu+C6fThVKpCCS8VSjKPyhU9B7NW7AElVJJqxZplV2+MhzKOYpSqSAxPi5w7MDBHFKSk8o8rBzMPlxG5LnQSUxM5KefyuddApg7d26guqzFYiEi4tzFP4GgvtO6gZFuTU56C5Y4vPy2pRCH+zT1x2uQsVc0ZUDHk/eh3/99kE+W7KtRG7bszsHm8IdvnRBvALJy8hk2YZoIpzoL1eaBU1JSwuHDh2nSpAkqlXD0EQgEtQdJpUGhNeJzWsudK++J48KR+Qe6ln1RGqNQRcThLswBQPZ5wF5CRI/rcB7KxHV0LwD5Sz5CE9cYVUQcGr0RU1wDio5m47OV4NOGAbE1eblBIS0tjaVLl5YJnTrB33//TcuWLUNgVf2ktNTGmg1bRRWqIDNqxDDm/bqY16d+hNvjIaVBIiOHD0GnrXzYzM0jr+a7H3/h+VemYDDoueKyi9i8bQdqtf8+5+YbrmbJH38zbeZXFBeXotVqSG3YgGuHnlvVjZtGDPPP8+pUDAY9V/bvy9bMXWXaVGaubhkdWLl6PZ9/PYewMCPXX30lTRs3PKcxzsdOr9fLot//4vNvfkRGJtIcwajrh5YJkzqVf79HDZOTuHv0qHN6j07lQHYODRITyuSTOpCdQ6NTxBpZljl46LCoQHUKo0eP5umnn+bGG2/ksssuIyoqioKCApYsWcKuXbt48cUXAVi1ahVt2pQPhxMIBNAqyYDHJ7M2y++JY7H5RZwBbSPRqkLnQyFJEs/d0JZDBXY27y8C4J35O4kz6xhcQ2XHbxncnemz/8ThLJ+D54SIIzxxTo8ky/J5Z2z76KOPsNvt3HefvwrBhg0beOCBB7Db7cTHx/P++++TkpJy3sbWJg7lHGHW7J+47prBNExuEGpzajUer5e8fAsx0WZUYpf+jIi1OjfOZ71kWcZXkucXYSoauyD7pIgDoNQERBznsX3ILnugraTS4HXaOfL1JGS3AwBNfFPihz+NpPQ/2NmKCijJO4KkVBLRrCPm5KrtKIeKpUuXMnHiRK6++moGDBjAmDFjeOGFF8jOzmbmzJm88cYb9OzZM9RmBp0Tn/Ujhw8NhHWcSnX8zRZais+5jLj47Dh3grFm2TlHeH3Khzw3aUK53CyhZur0z2mSmlIm0XIwEL9rVaOurds///zDjBkzyMzMxOPxoFKpaNmyJWPHjqVbt24A2O12lEolmnpQuet0n/V17X2rbsR6lKUy67FufykbD57cMIwNV3NFazPqEIo4APklTm59ZyUH8/wFKVQKiXfHdqZHekyVx6zMehw6ZmHYhGlk5eSfcazUpOg6L+JU199LUH5zFixYQIMGJ0WMd955h7S0NF5//XUiIyP54IMPgjGNQCAQBA1JklAYI5Gkij8Gy4dTuY6HUxWiNpd9kJc9LpRaA1GX3uk/oFBiaN4DFCc/rA0RURjM0cheL56SAuoal156KY899hi//fYbY8eOBeCpp57iiy++4NFHH62X4k2o0KhVxMdGo1EL79XaxuEjxzh46DA+n4ylqJif5i8irUlqrRNvBILzpXv37nz88ccsX76c3377jeXLl/Pxxx8HxBsAvV5fL8QbgaA66djQSOskQ+Dn3BI3izMteLyhrXoXHa7l/bGdiQzz/w17fDIPfbyezOzis/QUhJqg3B3m5ubSsKHfJddisbB161bef/99MjIycLvdvP7668GYRiAQCIKKpFShMEbhteaf9LQ5BX84VU+cu/8+JZzqd7TNeiApFPjcTiSlvwSw7HGiT22HqevVGJp0RhPXuNx44dHx+DweZDn0MdBVYfjw4QwaNIhNmzZRWFhIREQE7dq1w2g0htq0eoXRaKB9m/RQmyGoALvDyTezf6aoqASNVkOzxg25esgVoTZLIKg2FAoFUVEVh7wJBIKzI0kSXRqH4fHJ7Dji994+UuRmaaaFS1qaUStrLnnwv2kYa+TdMZ25891VOFxebE4v46ev4cN7upAYpS/TVq9RBiXRcYM4M3PfvvuMXjiNEqPqvPdNdRIUAUehUOA5nmxx3bp1aDQaOnToAPiz1RcXCyVPIBDUTiSVGqUxEm9pIVCRiJNSTsRx7vi/k/31ZiRzAySFEtntwNTxShRaQ7lxTmCKS8Ij1V23Y71eX2YHViC4kGiSmsITj4wPtRmV4r6xt4TaBIFAIBDgF3F6NA3H45PZc8wfan/I4uLXTQX0a2XGqA3dfWGbhhG8flsH7v9wLT4Z8ktcXPPq8nLtVrzaD4M2OJ7BZxNxLuvWQog3ZyAo70KTJk349ddfadeuHT/99BOdOnUKJC4+evToaUsRCgQCQW1AUmlRGs14rYUVng+IOLvKf6HJdot/jCi/F6LstuFTSCjU+nJtwf8lrgs3B8Xu6mbdunXn1L5Tp07VZMmFhdPp4mhuPvGx0Wi1IjxBIBAIBIK6jiRJ9E4z4fXJZOU5ASiwepi3sYDLWpqJDVeHzLaLWsUy8dpWvDR7W43NeSYR559N+7A5XBh04h6oIoIi4Nx11108/PDDLFy4EJVKxdSpUwPnli9fTosWLYIxjUAgEFQbklqHwhCBz1ZU4XlFWPRp+8p2C7I38WQ4ldOKDwmFWlctttYUY8eOrdBd9tTc9yfOS5LEypUra8y2+ozN7mD7rn2EhxmFgCMQCAQCQT1BIUlcnB6BUVPK1hx/8mC7y8eCzQVc1DyCxjGhu28c0iWpRgUcKCvi+Hw+1ColzRvF8/4TNwjx5gwERcDp0aMH33//Pdu3byc9PZ3k5OTAuY4dO5KeLmL5BQJB7UehMYDsw2cvKXdOrqDkeBm8blCe3D2RnaX4JAUKlQZPaSEFS2YQ0f06tPFNgm12tXG2BPR2u51vv/2Wf/75B7U6dDtHAoFAILjwmDRpEqtXr8ZkMvHDDz+E2hyBoFIoJImuTcKJMChZsafEH53vgz+2F1HU0EP7FGNQcs3UFU6IOABajYookwGFIrQVumo7QRFw5s+fT+/evbnsssvKnevXrx9//vknbdq0CcZUAoFAUK0otGHg8+H7l2Ajac+cqFcd0xBPcV6ZY7KjGNuxA+Qvmo7sLMVdeIT4655B0hrwOW0nx9boa+WXdefOnSs87nK5mD17Np999hkWi4UhQ4Zw11131bB19RedTkuT1GR0Om2oTREIBIJayzXXXMMtt9zCE088EWpTBIJzJj3BQLhOxe+ZFlzHK1KtP2ClyO6lV5oJlaL23RdWF2fKd1NQZEWv06DXio3CEwRFwHn++ef5+OOPMZvN5c7l5OTw/PPPM3jw4GBMJRAIBNWOQm/ye+K47CePaQwooxvizT9QcSePC5U5AY/lSJnDstOK7CwFwFt8jJyZ5ROgpr28CukMiY9rCx6Ph7lz5/LJJ5+Ql5dH//79GTNmDCkpKaE2rV6h12lp1rhhqM0QCASCamHbtm3MmjWLTZs2kZ2dzR133ME999xTrt2OHTuYPHkymZmZREdHM2rUKEaMGBE4n5GRQU5OTk2aLhAElSSzhsEdoli81UKxwwvA3lwHeSVu2qUYaRqrQ3EBCTn/Zvu+I9z8xCe0TWvAjKdGoVLV3SIgwSQoAo5cQfndE1itVvT6ipN5CgQCQW1F0kcgyTKy2xE4pm3cBSdUKOI49/yDvk3//2/vvuOjqLYAjv+2JJveSQgJIfTeJNQAoiIiVQSk6FNEioA0URBRBEGkF+kgoPKkoyAoSFF8KEhTEKQGJRBCAum9bHl/rFlZsumbBuf7+fiRzMzO3LmZ7M6eOfdcVE6e6JL+LcZmW7H8DJnKiV6vZ8+ePaxbt46IiAieeOIJhg8fTrVqJXdue/bsYfr06dmWr1q1iqCgIADi4uKYN28eP//8M2q1mk6dOjF27Fjs7Mp3LSIhhHiYnDt3jgsXLtCkSRPi4uIsbhMbG8uoUaOoX78+ixYt4vLlyyxcuBAnJye6du1asg0Wohi52qvp1tiDHy7HERGfCUBCmo6fryXw+80kGvo5UtPHHpUSdAZQKSiTWdvWdiEknO5jlpOUks6N8GhG26hZMWXAI3HueSl0AOe3337jzJkzpp93797N8ePHzbbJyMjgf//7X4ne5AshhDUoFAqUDm7ok2MwaDOMy1Q22NVogz6gibEmjsFA2pX/gV4Lei1pV49iX78TBl0m+tSEUj4D69i3bx9r167l1q1btG3blnnz5pVqXbNPP/0UlerfJzBVq1Y1/XvixIlERUUxffp00tPTWbhwIenp6UydOrU0mlpoKalphN4Kp0rlSjjYS/BJCPFw6devHwMGDACge/fuFrfZuXMnCoWCOXPmYGdnR4sWLQgPD2fdunUSwBEPHY2Nkmfqu3Py70Qu30klKzUiOV3Pr38lciY0CYUCMrQGnDRKGlV2pJaPdYff29uqOD6nY67rUzN0vLXhd159qhpBNTysdmxLagf60KJBID+cvIJCoeCJFrUlePOPQgdwTp8+zdq1awHjF51du3Zl28bGxobAwEDefPPNQjdQCCFKi0KhQOnojj4pBoMu07RcaesAtsYhT5rqrUi/9jMAhrRE0v/6FdsabdDqtOgzUizut7x44YUXuHHjBi1btmTGjBnUr1+/tJtEgwYNUKuzf3T9/vvv/Pbbb3z++eemdiqVSqZMmcKwYcOoWLFiSTe10NLTM7h1O4KK3l4SwBFCPHTyU6D0+PHjBAcHm2VQduzYkR07dhAWFmY2YYoQDwOlUkGr6i7UreTA+bBkQu6mkTXIJVP372iXpHQ9x0KMk23Urmi94fcKhQIHTc6hgUydnrc/O8vPl6I4eS2GhYOb0q5eBasd/0E2ahWfzRjEoPc/o0/Hx+jbyXJdxkdRoQM4w4YNY9iwYQA0b96cDRs2SKFiIcRDR6FQonT0QJ8UjUGvzbZe7eGPvlI9MsONUy/qYm+jvXMZG986ZNz9GzLTS7rJVvP3338D8Ouvv+Y5RXhpTyN+/PhxfH19zYJMjz/+OCqVihMnTtCzZ89Sa5sQQoiCuXnzJu3atTNbFhgYCEBoaGiRAjhp6emkp2eYLUtKNj5w0el1aHU603LdP//W3bfsUSb9Ya44+sPRVkGrak409LPnwu0UrkZavo88dyuZal62JZaVculWPCevGksEZGj1TNjwO6tHBNGwiqtpG2v3h41ayX9nvYpCoTD7uwRjCZeynpGTV3+oVYWr6WOVGjinTp2yxm6EEKJMUiiVKJ080CdFYdDrs6238W+APiUWXdwdADLDzqN0dMfGKwD97Ssl3VyrKYszS3Xp0oX4+HiqVq3KkCFD6NjRmO578+ZN0819FltbW3x9fQkNDS2Flhaeo4M9jerXwtFB6scJIR5NCQkJODk5mS1zdnYGIDHRmH0wfvx4Ll68SFxcHF26dGHgwIG89NJLee77t9/Pc/zkGYvr4uKTsLWNy7Y8Ni6xgGfwcJP+MFdc/RHobOBqpOV1yel67kbFoSqhIsfeDvBR/1pM3XaVlAw96Zl6xq79jYUv18Xf0zxbuLivj3W7jhN6J4Zpw7uUiyLPOfVHRW/PQu3PKgEcgLS0NPbu3ctvv/1GQkICLi4uPPbYY3Tr1k0KSAohyj2FUoXS0RNdUhQ8ULhdoVCiqd6a1AsHTDNOpYccx75BJ2w8y2+ad1aWZVng5eXFyJEjadCgAenp6ezevZt33nmH+fPn06FDBxISEnB1dc32OhcXF9PNfl4K8lQ2S3E8fVOqlHh5ugNYPKYl8lS04KTPCkf6rXAK0m+FfSr7qFm0aFGhXvdY04bUr2deyy0i8h579x3EzdUJL08303KdTkdsXCLubs5m9dceVdIf5oq7PwwGA463YklOz/7wUAE4ODnjbG+1r/N5esLTjQVOjoxe+xtanYH4VC1Tt4ewYUxzPJ01JXJ9fLLpRxZvOgKAvb2GeeOfz9ewzNJQXP1hld94VFQUw4cP5+bNm/j6+uLp6cnNmzc5ePAgW7ZsYfXq1Xh6Fi7CVNaFR0SRlpH9j0pkl5BUvuuBlCTpq4Ipyf5S6LWoMhJQWJh9T+VWF5e7Z1AY9KDLJPHPI8S751035tqN2yhs8g5016r26E7X3bp1a1q3bm36uV27dgwZMoQNGzbQoUMHqxyjME9ls5SVp5FlpR3lifRZ4Ui/FU5++q2wT2UfJi4uLiQlJZktywrGZ2XiFJadRoOdRmO2LCkpGQCVUmUxgKZSWV7+qJL+MFec/dG4sqOp5s39DMCPVxLp0sgDO5uSC2C0qVOBmQMb8s7GPwC4HZPK2E/Psu6NFmhsjH1QXP2RqdVx5PRV088Hjl1kzMAnqe5ffLV4rMHa/WGVAM7SpUtJTExk7dq1NGnSxLT83LlzTJw4kaVLlzJt2jRrHEoIIUqVQalGZ+OMKjMBxQMxHJ2NE8nudXGK+RMAtTYZx8S/Sf7PWgxpCRj+mV7c4OSJ3uO+2fnU5jeSIn8ef/xxVqxYARhv9pOTk7Ntk5iYmO+b/YI8lc1SHE9XkpJTuBpyg1o1AnFyzF+BQnkqWnDSZ4Uj/VY40m8FExAQkG34640bNwCoUqVKKbRIiNJRy8c4nPqPW8kkpevRqBWka403oPGpOg5djKNzA3fUqpIbSvRss0rcTUhn4W5jmYBLYQm89dlZFg5uXKzHtVGr2PTxa/Sf9CmZWi0bpr9CJW+3Yj1mWWSVAM4vv/zCG2+8YRa8AWjcuDEjRoxg+fLl1jiMEEKUCQaVDTqcUWUmZgviZDh4k5qRgH3SLQDs0u6h17iQ5hKAQaHCkBoHak2+Mm5E/gUEBLB//36zZRkZGYSHh+f7Zr8wT2WzWPPpikFvIC4+EYPeUOB9ylPRgpM+Kxzpt8KRfsuf1q1bs23bNtLS0kylGA4fPkxAQIDMQCUeKQqFgtoVHajlY4/eAEqFsYDx7zeN9yf3EjM5ciWeJ+u6oizBor4vdwjkblwa//3JGGg9djmKmdsu8sbTfsV6XCcHDVvmDEGtUmKnsSnWY5VVVsm3Sk1NxcfHx+I6Hx8fUlJkOIgQ4uFiUNmiUztaXJfqWo1MjbvpZ/v466jTYlA4e6HQWH6NKBiDwcCPP/5I7drGjJnWrVsTHh7OpUuXTNv873//Q6fT0bJly9JqphBCiAfExsZy6NAhDh06RFpaGjdu3ODQoUP88ssvpm169+6NXq9n8uTJnDx5ko0bN/LVV1/x2muvlWLLhSg9CoUClVKBQqGgcWVHalX8d6KDWzHp/Ho9EYOF4f3F2Z4JPevQqUlF07K9p+/w+U+3i/3YTg6abMGbTK2OpJS0Yj92WWCVDJwqVaqwb98+s/oEWfbt2yepjkKIh5JBbYcOA6rMB4LUCiVJHvVwuXsGlS4NBeAUc5EE72boXHxAm2FxfyJnEydOpH79+tSsWZOMjAx2797N+fPnWbhwIQBNmzblscce47333mPMmDGkp6ezYMECunXrRsWKFfPYe9ni4uxImxZNsLeToXVCiIfP9evXeeedd0w///DDD/zwww/4+vqyZ88eANzd3Vm+fDlz585l3LhxeHh4MH78eLp27VpazRaizFAoFLSu7kxqho5bMcZ7yisRqaRr9bSu7lJiNXGUSgUzX2xITGI6p6/HArD52B1SdUre7lUXJ7uSKbAcGZ3AkOkbcXaw47+zXi2zRY2txSq9+tJLL/HBBx8QExND586d8fLyIioqiu+//54TJ04wffp0axxGCCHKHL3aHgwGVNpUs+UGlS1Jng1wufsbCvQo9Zk4RV8gwfsxFPbZZ0sSuatSpQq7d+8mMtI4n2bt2rVZtGgRbdu2NW0zd+5c5s6dy/vvv49areaZZ55h7NixpdXkQlOpVPmufSOEEOVNUFAQp0+fznO72rVrs27duhJokRDlj1KhoENtN/ZfiOVeYiYAN6LSiYiPpk0NZ6p4lsxQfY2NikWvPcagT05wPcJYeHzXidv8eiWaBYOb0iCgeO95wyJjeXbUUiKiEgCY//lBJr76TLEes7RZJYDTpUsX0tLSWL16NSdOnDAt9/DwYPLkyTz77LPWOIwQQpRJehsHY5BGm262XGfrTLJ7bZxijcN61JlJOEZfItW1KgaFyhj8EfkyatQoRo0ales2bm5uzJo1q4RaJIQQQghRetQqBR3rufHDpTgiE4xBnLRMPT9ciqd6hXRaVnNGUwLZOC4ONqx8PYgxn57hcphxxqykNC1ezrbFfuxKFVxpUrsy+6OME4jcjIjFYDCgKMF6QCXNanlNzz//PM899xyhoaHEx8fj6upKlSpVHvoUJiGEAOMMVBgMKHXmw6MyHCuSlpmAXZJxTLAm7R6atHsYgDSnyiT6NMOgLJkUU1E+xMUn8vv5SzRtWBc316JNlyuEEEKIh5edjZLODd25FJ7CmdAkdHrj8uv30giPzyC4hguVPYp/SLaPmx2fjWnBir2X+fLncN7uVYeK7sX/oFKpVLJ8cn+6vrGMV3q05rVewQ918AasFMA5e/YsTZo0QalUUrVqVWvsUgghyh2djROQiFKXabY8xbUGtil3Uer/Xa4A00xVCb5SZFf8y2AwkJmpLdFihEIIIYQon5QKBfX9HPF313D0WoJpSFVqhp5DF+Oo4W1Hq+rO2KiKN7HCRqXkxbaV6NWmClV9Su4BlIuTPT98+iY26kdjhj+r/BaHDh1Kz549Wb16NaGhodbYpRBClD8KBTobZ/QPZNQo9Jko9JkWX2KXdAvlA/VzhBBCCCGEKAhXBzVdGrkTFOiE6r4klJC7aew9F0NcirZE2hFQwTHHLJjjV6IIj7H+fa+l4M3CjYf445r5rFi378Zx+26c1Y9fkqwSwFm6dCmNGzdm06ZN9O3bl1deeYWtW7cSFxdnjd0LIUT5oVCgs3XGoPz3g0SlTSWnZE4FoMpMLpGmifLB3c2FTk+0wd3NpbSbIoQQQohyRKlQ0NDfkR5NPfFy+veBYlyKjj3nYrgRVXpTbf8dmcSb63+n//xj/HLpXrEea8fB3/h43X66jFzKl9+dBIzBm+fGreS5cSvLdRDHKgGcVq1a8eGHH/L999/z4Ycf4u7uzqJFi3j22WcZN24cBw4csMZhhBCifFAo0dq6YFAY32J1antyGgxjAHQ2jiXWNCGEEEII8XBzc1DTtbEHDf3/ndVSqzPw4+V4Tv6diF5fssO0M7V63txwlpR0HfEpmYxcfYale6+SnJpJSro2239FGUYem5DC24t2ApCeqWXDrmPcCI/muXEruREebfp3eQ3iWLVypp2dHZ07d6Zz587ExcVx4MABPv/8c95//306depkzUMJIUTZ9k8QR52RACoNGfbeaFLvZtsszamyzEYlzOj1erRaHWq1SiYCEEIIIUShKBUKggKdqeBsw9GrCWTqjEGRP2+nEJWYSYc6rjjYlkzdGBu1ksFPVWXmtj9JyzRWWv700F98eugvi9sfn9MRB03hQhXuLg589uErDJ/xJXqDgVljnqPvW2u4ER5t2iYriLNr8Qj8vN0KdZzSUix3hvfu3eObb75h165d3L17F2dnmUVDCPEIUqrQ2jpjUChIdq9Nur23KRPHAKT+MwuVKJ/StXr+jkonNM74/3St3ir7jU9I4sgvp4hPSMr3a27fjSMiKsEqxxdCCCHEw6OKpx3dm3jg7vBvQCQyIZNvfo8hIj4jl1daV/fmfvx3fGsCvBzy3riIHg+qxQ9rxzN/Qm9GzdpsFrzJUl4zcayWgZOSksLhw4fZt28fZ86cQa1W07ZtW4YPH05wcLC1DlPmVKroRYC/X2k3o0zT6nRERcfh5emGWvVoVAcvLOmrgikv/WXQZqBLioHKfugzUkCnRe3uh5udExVLu3GiwDK0ek7fSCLkbqppuk7uJqK6nkgNb3uCAp2wVZdc5sztu3H0fnM1Or2eXYtHUMXXM8ftgHL3pEkIIYQQReNqr6ZbYw+OhSRw/Z6xDk5qpp7vL8TSvpYrVSvYlUg7alZyZtOE1rz73z/435/FWwfHAMxY/Z3F4E2W8piJY5UAzuTJkzl69CgZGRk0btyYd955h6effhonJydr7F4IIco1hdoWlaMbuuRYlLYOKG3tUdrJ+2N5lKHVs/98LNHJ2Wdy0OnhSkQqUYmZdG7oXuggjkqlxNHBHlUe030aDAauh0XTb+Iabt6JAeD58avZOm8YlbzdsLdVmWaByCrcB5SrmxQhhBBCWIdapaBdLRe8XWw48VciegPoDXDkSjxpWj11fYs/MwbA2d6GOf9pROt3DpfI8R42VnlEePXqVQYNGsSuXbtYu3YtvXr1kuCNEELcR2Fjh9LBrbSbIYro9I0ki8Gb+0Unazl9I//Dnx7k4uxEcMumuDjn/jl6PSyatq8tMQVvAG5GxND2tSW0GL+X1AwdBoOBkFtR9Bi7wlS4r8fYFYTcisqxSGBYZCyhEbFFKiAohBBCiLJHoVBQx9eBZxu6o1H/O0fqr9cT+f1mUsl99ucwzbg1+Xm7sWvxCAIrWc5MBgis5FnuHmxZJYCzc+dOhgwZQqVKlayxOyGEeCgpbe1R2svU0OVVulZPyN3UfG0bcjfVajVxLLl9N45+E9egy8jeHl1GKlEhZ/jyh6vs+fXv7EGeO+ZBHjBm86SkZXLw9zA6jlhGpxHLWL7/GuduJpKSlmnxhs5gMKDVGyTQI4QQQpQz3i62dGnkgYPtv+GAszeTjZk5en2pf76v/v66VY6fWxCnSiWPche8ASvPQiWEECJ3So0jBl3uGRyibLodm/5vzZs86PRwOzaDaoUYU56p1ZKYmIyzsyM26uwf01nDoe4PymQ7fkYq7y38EgUKdJlpFtdHhZzhk701qFXFG7VSwbuf/kJUyBlTUGjmoo141WiGytaOfR88QQUXG9RKBanpWq7dTePon3dIyTDg5+1KAz9HanrbYa9Rm4ZtZTEYDOgMoFKQbZ0QQgghSkfWVOMHLsQSn2p8oHPpTirXIlPR6sFJo6RRZUdq+diX+Of3Zz/8TVKalnf71EOlLNqxs4I4WdOIA1Tx9WD34pFmwRuDwVAu7lMKHcBp0aIF69evp0GDBjRv3jzPkz158mRhDyWEuE9ERAR9+/Zl9+7deHh4lHZzStTq1au5cOECS5cuLdTrT58+zZgxYzh27JiVW1YwCpXEzsujdG3BngQVNgMnKSmF02f/pHnTBri7FT5jS5+ZAeTcZl1GKotXb8WtSn2C63mbBW+y1keFnMGrRjP2novGRq1CqdCzcPs5dBlpRIWcATAFecB82k+DwcDVyFSOnL9DSroefx+3UrsRFEIIIUR2ThoVXRp5cPDPWKKSjA8Ys25fktL1HAtJJD5VR4CHxvQajVqJu2PR7mXtbVUcn9PRbNnd+HTGffobf99NBmDHsVt4ONkyqkvNIh0LzIM4kL0e4HdHL7Bqx//4YuYg3JxLphZQYRW656dOnYq/v7/p3+XhZuzdd9/l1KlTuLi4sHPnztJujnjE7Nmzh88++6zI117FihU5evRovrcvK0ELIcq7+8eK52/74pmJKusmpMeYFdyMsJyFo7TRoFIqyUzPe8hXctRtvtl92uK6rCDO6q+UeHq64WRvYwreZAV7soI8Kls7dpy+h5ezBkeNksRULRdDo1n32TYAXhv0ArHJmaRl6GhU2cnsviEsMhadAQJ83MrF/YQQQgjxsLCzUfJMAze2nIyymGn85+0U/rydYrasXiUHWlR1KvRntkKhMD3wyRLorebzsS15Y80Z/giNp6q3IwPbVynU/i3Jun/K+neWX34PYdiH/yU9U0uv8avYvXgELk72VjuutRU6gNOtWzfTv7t3726VxhS3559/npdffpkpU6aUdlPKHa1Wi9pCKn9Z22d5p9WW/aE18nsTjyo/dw0qJfkaRqVSgp+7baGOY2ujxqeCJ7Y2Of+d+Xm7sXXeUNq+9km2OjgqW3u8ajRj4ZBmvPXxF9y5F2u5jbb2eFdryJ0rloM3WXQZqdy68DNRHn44e1fJPVPneChuznY42qk5eCLEbNuFy/9rCvQsHNqCCi7GQM/VW9G8+dFn6A0G3hw5kA4NfXPM0pFAjxBCCGF9SqUy38PEAS6Gp2BvYxxiZU2ujrasHtmcOV9d4vXONXB3Kty9VE4s1bvZf+wi6ZnG72DXb93jz7/u0LpRNase15qs/i3s7t273Lt3jwoVKuDt7W2VfV68eJEtW7bwxx9/EBYWxuDBgxk5cmS27a5cucK8efO4dOkSnp6evPjii/Tr18+0PigoiPDwcKu0KT82b97Mpk2biI+Px8nJiZ49ezJ8+HAApk+fzokTJ0hKSqJixYoMGTKETp06Af9mTEyePJk1a9YQFxdHz549GTJkCDNnzuTUqVP4+Pjw4YcfUqdOHcD4pfqLL75g7969xMTEULNmTd5++21q1aplsW3Tpk0zFqjSavnll19wd3dn6NChdO3aFTAOVfnjjz+oVq0a+/fvp0mTJsybN4/t27ezefNmoqOjqVatGmPHjqVJkyYAZGZmsnjxYr7//ntUKhX/+c9/2Lp1KyNHjqRpsxbs3buXjV98QdeuXdm+fTsVKlTgiy++sHpf5MehQ4fYsGEDYWFh2Nvb079/fwYNGmRa9+mnn3Lnzh0qVarE66+/zuOPP27ql/Pnz1OrVi2++eYbFAoFL7zwAkOHDgUgISGBmTNncubMGbRaLRUrVuT9999HoVDw8ccfk5mZSbt27QBYvnw5oaGhfPbZZ6Y+8fLyYt6Cxcz48ENOnTplsU/Cw8Pp0aMH+/fvx8vLi2nTpgHGN94ffvgBBwcHhg0bxnPPPUdMTAxjx44lIyPDdNz333+fVq1aWWxngwYNsvVVVubQg7+333//nWXLlvHXX3/h6upK//796d+/v6mNs2bN4sKFCygUCvz8/JgzZw5+fn4YDAZ27NjB9u3biYiIwNXVleHDh9OtWzeuXr3K/PnzuX7dWLisYcOGTJw4ET8/P4u/x/j4eBYvWsC5s7+j1Wpp3rw5EydOxM3NDYDQ0FA++ugjLl++jL+/v+n6FqIwNGolNbztuRKRd1ZLDW/7QmfgODo60LhB7Ty3q+TtjleNZmZBkqzgjcrWjrb1fflq4XDavrYkxyDP9omteWrob6Rn5n7XZtDrSUu4S3pCVI6Fk+9dO8VFmqOytcuWpZO1TVag5/q9NEJjMoiKiWfdZ9uIiY0HYOGKTcQPeoHalT2o7m2Ps70aZ40KR42SE1fuMnzqunwFeoQQQgiRfyqFseZNUnr2+wEFYG+rQKFQkKk1kKEzDs8+E5qEva2Smj7WzVZx0KiZPqChVfeZmw9HGpNRtn1/mi8/fo2g+tbL+ikOVgvgfPPNN6xdu5bIyEjTMh8fH4YNG1bkDJ1z585x4cIFmjRpQlxcnMVtYmNjGTVqFPXr12fRokVcvnyZhQsX4uTkVCpf2kJDQ1m2bBkbN26kWrVqJCQkcPPmTdP6Jk2aMG7cOJycnPj++++ZOnUqderUISAgADAGQy5evMiOHTsIDw/npZde4ty5c0yaNIk5c+Ywf/58Zs+ezWeffQYYAwunT59m6dKlVKxYkV27djF69Gi++uorHB0tR0YPHDjAtGnT+PDDDzlx4gRvvfUWgYGB1K9fHzAGT9q3b8++ffvQarXs37+fVatWsWTJEurUqcPu3bsZPXo0O3fuxNvbm/Xr13Py5Ek+//xzPD09WbJkCXfv3jU7ZlhYGElJSezatctUWdzafZGXo0ePMmPGDGbNmkXLli1JTU3lxo0bgPFa++CDD5g7dy4tW7bk2LFjTJo0iQ0bNpgCRKdOneKpp55i//79XLp0iSFDhtC6dWsaNGjAxo0bycjIYO/evWg0Gm7evImdnR0VK1Zk8uTJ2YZQhYaGmvVJplZLUnIaTZo04c0338yxTx508OBB5syZw3vvvcePP/7IlClTaN26NT4+PixZsoQxY8aYDbtavny5xXbm5MHf219//cW4ceOYMWMGwcHB3Lx5k9GjR+Pp6cnTTz/N8uXL8fX1ZeHChahUKkJCQkzX4bZt2/j888/5+OOPadiwIbGxsdy7dw8wplMOGzaMxo0bk5aWxocffsj06dNZs2ZNtjYZDAYmvv02vpX82LJlCxqNhtmzZ/PBBx+wZMkStFot48ePp02bNnzyySdERkYyfvz4fF0jQuQkKNCJqMTMXKcS93RU0zww9ynArcHeVsXJhV355VIQo2dswGCAN4b1o319X2NBYVsVlbzdcg3yVPb15MSX79Bt9HLCIi1n6mRRG3RkZKbnuF6fmU5UyBncqzQgNvRCrjNkffuLK052ag5/f8Bsu5jYeFOmzpgXWmCjVmEwGHIM9DzTtFK24VgghZOFEEKIglAoFDSq7MixkMRs61rXcKZ2RWNdmLRMPXvPxZCYZix6/EtIAg62SvzcNdleV14oFAqmj+jGiL7tqVQOZqSyygD9L7/8khkzZlCjRg0++OADPvnkEz744AOqV6/OjBkz2LRpU5H2369fP7766iumTZuGs7OzxW127tyJQqFgzpw5tGjRgpdffplevXqxbt26Ih27sFQqFQB//fUXKSkpuLi4mGU39OzZE1dXV1QqFV26dKFatWr8/vvvpvUGg4GRI0ei0WioWrUq9erVo27dujRo0ACVSkXnzp25cuUKer0eg8HA1q1bGTduHH5+fqhUKnr37o2zszPHjx/PsY2NGzemc+fOqNVqgoOD6dChA99++61pvZ+fH/369UOtVmNnZ8eePXvo27cvDRo0QK1W07t3b6pWrcqBAwcA2LdvH6+88gp+fn7Y2dkxZsyYbMfUaDSm88oKGFizL/Jj+/bt9O3bl+DgYNRqNc7OzjRsaIzy7t27l6eeesq0rn379rRv3549e/aYXl+tWjV69eqFWq2mYcOG1K5dm4sXLwKgVqtJSEggNDQUhUJBYGAgFStWzLU9lvqke48eufbJg1q2bEnbtm1RKpU89dRTODk5ce3atRy3L2g7H2zj9u3b6dSpE+3bt0elUlG1alX69Oljun5sbGyIjo4mPDwclUpF7dq1TVkxO3bs4LXXXqNx48YolUo8PT1NwbGaNWsSFBSEjY0Nzs7ODBkyhHPnzlkcWnbp0iWuXr3K8NdH4ujkhJ2dHaNHj+aXX34hLi6OCxcuEBkZyRtvvIGdnR1VqlRh4MCBuf4uhMiLrVpJ54bu1K5oj+qBT1CVEmpXtOfZhu7YFKH+TXp6BjfD7pCenpHrdgqFAgc7G55u6s/+ZSPYNONFXn+6Go0DnHGws0GhUBiDPIu68fO6sQT4ehBQ0YOf143h5KJuHJ/TEXtbFX7ebmyfPxyVbfYnaEobDS6VajG0TztcnPKeUctRoyQ1/KLF4E0WXUYqvx45xIE9u3MN8sTFG28io2KMQZ2s4A38G+h5cfZhDl+M4frdVFLSdRgMBq5EpLDm0F8s/S6EHaejuBKRIlOdCyGEEHmo5WNPmxrOOGmM9zBOGiVtajhT674MGzsbJZ3qu2FnY9zGYIAfLsUTlZRZIm0893cs//vzbt4bFpBSqcwWvDEYDJy8cMPqxyoqq2TgbNq0iV69evHuu++aLe/atSsfffQRX375ZZG+OCmVed8IHz9+nODgYLMsgo4dO7Jjxw7CwsJMBZcLIy09PduNdFKysZCTXqdHq9Nle01FX1+mTZ/Ozq++4sMPP6RWrVoMHTqUZkFB6PV6Pl27lkOHDhEdHY1CoSA1NZXomBi0Oh06vR5bW1vsHRxM+9ZoNLh7eJh+trG1JTMzk9S0NFJSUkhJSWHMmDFmTxozMzO5ExFhsX16g4GKFSuaravo68vNmzfR6nQW10dERvJ0p05myypVqkREZCRanY579+7h7eNj1kZXV1dTYEWv1+Pp6QkKhWkba/eFRpN39Dc8PJwnn3zSYr/ciYigfv365ufo52fWL56enmbrNXZ2JCUlodXpGPjii2RkZvL+++8TExNDu3bteGP0aNzc3ND90w/3v1b3QJ/odDr0ej2rVq3ih8OHLfZJ1ut1en2ObbKztycxMdHUhw8eN7d2PujBNgLcvn2bM2fOcPDgQdN2er0e/8qV0ep0jHrjDdavX8/YsWNJT0+nY8eOvD5iBHZ2doSHh+Pv72+x/8PCwli6dCkX//yT5GRjBXqdTkd0TAyenp7oDQYMBgNanY5bYWGkp6fz0sB+Zte9ra0tYWFh3ImIwMPDA7WNjelYPv8EqSwduzxQ/xMYFqXLVq2kTQ0XmgU6cTM6jZj4ZDxcHQnwtLNK4eKU1DQuX/sbZydHNJr8jf3293HHTq3Ilm2SVSSwRmUvvlliHHpsafx3dX9Pfl43ln4T15imJw/w9WDr3GFU8nbD3lbFqBcep8fYFTlOX66yteOLGa8wbu5W099vTowzZOVMl5HKvEVrsbVzQK/LRJeZ/cYwK9DzW0hdbsW6YTAYUCsNREQl5LtwcnRMAp4errm2RQghhHgUKBQKald0oJaPPXoDKHPIYnWxV/N0PTf2nY9Fqzeg1Rs4+GccnRsU7+fpkQt3mfj5WRTA2lEtaBToVmzHysjUMn7+drYf+I1PP3iJHh0aF9uxCsoqAZy4uDiefPJJi+ueeuop9u3bZ43D5OrmzZumGh9ZAgMDAeMwlaIEcH77/TzHT56xuC4hKYWo6DiL6xo2akrDRk3JzMzku2/3MGHCBDZv3cHPPx9l9+5vmPHRLPz9K6NUKhn9xgiSk1OJio4jPiHJmDJ+334zMjNJSUkzLYuLMz6ZjI6Jx8bGBjs7O2bNnkv16jWytcNS+9LTM7h7N9Js3Y0bobi6uhIVHUdKShpanc5svYe7B9ev/222LPTmTaoEViMqOg4PDw+uhVwnoIqx6FNaWhrx8fEkpaQBkJKSlu28fvzxB6v2ha1t3l92PL0qcOXqNVpZ6BdXVzdu3Ag1O97ff/2Nu4eHqV8yMjPN1mdmakm+rz19XxhA3xcGEBsTw7y5s1m0aDGjx4wjOSUV3QN9mpSUku38fvrpCHu+2ZNjn8TGJQAQExOPARXp6Rno9eb70Ov0pmszMTH7MXJr54MstdHN3YNOzzzL8NdHZNveuJ2CVwa9xiuDXiPizh0+/PADbDV2vNBvAN7ePly6fJUqVbNfqzNnzMSrQgU+WbYCZ2cX/rp+nTGjR5rO9f7+t7N3xN7BgS1bd1j8cIm8F01MTAzhd+6arotr165b7IvyoqK3Z2k3odQcPHiQvXv3cvnyZdLS0qhVqxajRo0y1eACY52zB3Xr1s1UJ8raNGolVb00OCtS8fLUoH4wJaeMsRS4yaJQKExBnpym2PTzdmP34hH0HLcyWxAnK9hT3d/TOENWLoEepY0GB1uV6UFIbjLSct9Gl5HKpxu2MmLIADIMajbuO5dj4eQFQ5rj6WyLjRJCbsfwztwvsg8706izvZ9I4WQhhBCPEoVCgSqPjzsvZxueqOvKoYtxGAzGoVWHL8XTwq94PicTUzOZuum8qWbf6LVn+HxsKwK9rVtEOcvbi75i2/fG7/8jP9qMbwVXmtcPLJZjFZRVAjj169cnJCSEVq1aZVt37do16tWrZ43D5CohIQEnJ/OaA1nDrRITjV/wx48fz8WLF4mLi6NLly4MHDiQl156Kc99P9a0IfXrmReUjIi8x959B3FxcsDL0y3ba0JDQ7lz5w5NmjRBo3GlQgUvlEolFbzcUSoM2NraEFilMi4uLuzds4eboaE4Otjh5emGq4vxKeH9+7W1scHhn/UAMdHGc/P0cEWj0dD3hRf44rP1TH73Xfz9/UlOTubcuXPUrl3bmD3xAI3GlksXL3L299M88cQTnDp1il+PH2PV6tV4ebrh4GCHrY2NWRue6/Ucixct4plOHalRsybffvstt27epGePbnh5uvHss8+y++uvaN+uLe7u7ny24VMAnByMWVEODnaoVCqzfRZHX+zdu5eZM2bw64kTFn+fAwf0Z+rUqQQHt6F58+akpKQQeuMGDRo25PnnezFm9Gh69OhOUFAQvx4/zsmTJ1izZk2O/WJjoza19+jRo1SuXJnKlStjb2eDg6MDDg72eHm6ERhQmbi4OBzsbXFwMI4jdXJyMOsTnU5Hakpyrn2SkW78QuPh4YqnpxsajS0aW1vzflUpTddmtWpVyMzMRKdNx8fHByDXdj7owTYCDBjQn1EjR9Lh8Xa0/OfvPjQ0lMTERJo0acLBgwepX78+vr6+qFWgsbXFyckRL083+vV7gY0bN9KkSSPq169PTEwMUVFR1K5dm4zMDNzd3Qio7EdCQgLbt202O9f7+9+jVQuqVa3KmtWrGDnyddzd3YmJieG3336jY8eOBLdphbe3N9u2fMmIkSOJjIzk273fmF1PeV0rouzYvHkzlStXZtKkSTg4OPDNN98wYsQIPv/8c7Ni7a+++irt27c3/ezu7l4azS0SOzsN1QL9sbMr+fHkOU2xmcXfx90U5LkRHg1AYCVPs2CPn7cbW+cOy7V48ra3WtFv4hoiohIsN0ShBEP+hsWqlQocNEpO/xGWa+Hk736LwMXRlh2H/zTb7qNFG1n9T5Dn0zFt8HKxNRVOPnn1Lq/ns3Cy1N0RQgjxKPF31xBcw4Wfrxk/yxPT9Jy4Bd4JiSgtfA5WdLWlhrddoT4jne1tmP9qE0asOo1WZyAuOZPhK07RoqaHxe1rVHLmpccDUSkL93k8qt/jfHf0PHGJqQTVr0LtKj6mdcu2/Mjlv411fwd0DiK4afaH0sXJKgGcSZMm8fbbb6NWq3nyySfx8PAgJiaGw4cP8/XXX7NgwQJrHKbIFi1aVKjX2Wk02D0wNCcpyZgerlQpLQ5rMOj1rPv0U/766y8AqlSpwrx587DTaOjZowe/nTlDn969sbOzo1u3bqZ6IGqVCtU/Q8bu369CoUCpUJiW3b+NWqVi1MiRbNq0ibcmTODevXvY29vTsGFD6r/zjsX2KRUKOnXqxP9++omPZ83Czc2NKVOm0LhRI9N6xX3HA+japQuJCQlMnTqV6OhoAgMD+eSTT6hUqRIAQ4YMITExkUGvvIJareY///kPHh4eaP4Z1qa0cF7F0Rf37t7lsccey3G4yeOPP86UKVNYvmwZt2/fxtHRkf79+9OkSROaPfaYsQju4sVERkbi6+vLRx99ZKpfZKlfFP+cm1ql4k54OIsXLSI6Oho7OztatGjBG6NGoVapaNmyJc2bN6fXc8+h0+lYunSpxfN78qmnuXzpYo59cv95q1WqPNtU7Z/6NC//5z/odDqmTJnCvXv3cmzngyy1sW6dOixcuJCVK1fy4YcfotfrqVKlCoMGDUKtUhFy7RrLli4lPj4eR0dHOnTowIsDB6JWqUwzw82cMYPIyEjc3NwYPnw49evVY8KbbzJr1iyeevJJfH19efHFFzl69Kjlc1WpmL9gAYsXL+HVV18lMSEBd3d3goOD6fzMM6hVKhYtWsTMmTN5tnNn/P39ef7551m+fLnpXPK6VkTZsXDhQrMhfi1atKB///5s376dKVOmmJb7+fmZalqVV/Z2GmpUtVywvCTklqmTtX7X4hE5ZupA/oZkfb1oZI5BHvfAhkzuXYezl2/xzaGTxCfmMCRLoeCbJSOw16iZ/cnGXGvqHPjn59yCPL/fTMqzcHKLWt40rOyIi70aG5USg8HA1chUjpy/Q0q6Hn8fNxpVdpQZsoQQQjz0avrYk5Kh57fQJACSMiDpnuUJD0LupmEwQK2KhZu1qkVNT2a+2Ih3vjgHQERcGt+cynmG6dikDMZ1z3tWT0tqVfHhy49f44s9v7JgQh80tv+GTY6cuspPZ4y1Rls2DCzxAI7CYIXKfs2bNzfuLIcnUvcvVygUnCjC0+7u3bvz7LPPZptG/Omnn+bFF180TQUNEBUVRefOnVmyZAnBwcGFPqYlt8Mj2LJjN32f70aAv+UpjsuyadOmYWtrm61ukTUlJSXx5JNPsn7DBrwqVMTL061EvigPGzaMMWPGWJwSu6zLGrZWUn1V3hW1v8rztSJg8uTJxMfHs2LFCsA4hOq9997jueees9oxst7r+/fpiV+l7IW+y8rfbGm04/bdOCD3gM/tu3E5BnpS0rW0GL83xxmyjs/piINGTcitKIuBHoVShYOXP4cWDGDApLWmjKCcKG00GPR6DDrLhRZVtva8OeolKni6cS86joXL/5tjBlHWDFkatQIblYKwyDhWrdsCwOuv9cfNzYU2983aUdB+K8vKyjVf3ki/lW05vdfL782c9Ic56Q8jg8HAr9cTuRyR8wQGWdQqBc819cDZrvB5JF/8+DcLdl/JczuFAtaPbslj1aybjd1nwmpTAGfhW334T7fso5Cg+K4Pq2TgDBkypNSfMgUEBBAaGmq2LGtq6CpVyvZc7g+LuLg4Ll++TFBQEKmpqcyfP5/AwEBq1qxJbFz2KemKi6Upp4WwRK6V8kun03Hx4sVsQ3eXLl3Kxx9/jKurK8888wyjRo0yK26fm9wK1uv0OovFr3VZRcWtWBg7JTWNW2F3qOzvi4N9/tpeHO3Ii4+ncfhqbkXBfTyd2bFgmOnf929ro4Lj87sQfq8NAycZh9xumjOEShXcTOu1Oh0+ni65ToWu+2c2xrwYtBm5bqfLSGXBkk/xcHMhPjEZXWb22e/+nSGrLhU83UjL1BMWaZ6ps2rdFl4b9AI/6/UoDHp83TTY2xozGW/fjaP3m6sB2LFgGP4+lm8qy3KQpzSutYdBQfrtUf4iKIQofxQKBa2qO+PppCIyJhkHBzuUCvO6gBfvpJChNaDVGTh6NYHODd0tDrPKj5efqEoVb0cu3oy3uP7bM3e4FZWCwQDvffkH298OxrEIAaMH9e3UjBYNAgFoVLPwdXYLyypnMnz4cGvspkhat27Ntm3bSEtLM92sHz58mICAgCIVMBb5lzUs6NatW6jVaho0aMD8+fNNU6oLIYS1bNu2jYiICPr27Wta1r17d9q3b4+zszPnzp1jw4YN3Llzh/nz5+drn7kVrI+LT8LWNi7H11ozSJ2cksLtO3exs9Pg6JA9gyM3JRkszy/NPx8BORUPd7VXsW7qANO/k5OM55A1aMpgMLD33TZERDfg9Y+MWS6rpvSnoqeLcf82Sj59fwCDpn1pCnw8SGmjwdtFQ0R0DjV3/qHXG4dO5UaXkcqiZZ/T4Zlnsdeo+W7Pd2aZOllTnHvVaIbun0wdRxsD6UnxfLxiG/eijfvvPGolH0/oR5MqrtjZqkwPwiKiEnh1+pdggPUfDMS3QtmcJassXmvlQX767VEuWC+EKJ8UCgXVKtjhokzDy9MxWyDa1UHNT1eMn3+RCZn8eTuFhv6FL0D8eH1vHq/vbXFdcN0KDPrkBDq9gcRULdcjkqw6Y1W/Z7JPmgHwvzPX2Pr9aZa+0y9fs2gXlvVCUcUoNjaWM2eMN9VpaWncuHGDQ4cOYW9vbxoa1bt3b7Zs2cLkyZMZMGAAV65c4auvvmLq1Kml2fQyqzhmZfH09OTLL7/Mtry8TtkshCibLly4wLJlyxg8eDA1avw77viDDz4w/TsoKAhPT09mzpzJ33//TdWqVfPcb24F691cnSwW+dbpdMTGJeLu5my1YLVabdyPq4szbq7O+XpNcbSjJFnq2wf5+3qye4nlAssVvNzZOm8Yjw9dmuOwpx2T2vDCW6sJv2c5QKO00aDPtDxu/0E6vZ6zV8KJDb2Qa92dqzeqUL9GJa6E3mX5p9vQZaSZtomOjWfEhxvxqtGMzZOfwtNJzd2oeF7+YBN37sUBMOD9L1k8ZRBt6nhjr1Fly3Y2GAy5TvVaHMr7tVZapN+EEI+yahXsuBWTzl/3jJ+Dv4Um4edui4ejjdWP1SjQjdc6VuPCzXim9W+Aj1v+spkLS6vV8cHKvazZeRSAhjX9eL1v+zxeVXjlIoBz/fp13nnnHdPPP/zwAz/88AO+vr7s2bMHMM40snz5cubOncu4cePw8PBg/PjxdO3atbSaLYQQwsrCw8OZMGEC7dq1Y9iwYblu26FDB2bOnMmVK1fyFcDJrWC9SqnKdViDSpX7+oJwcXKkUf1auDhlf4KVl5zasXTpUn7++WciIiKws7OjWbNmjBkzhooVs9f1ya81a9bw7bffEhcXh1qtpm7duowePZratf8Ngq1evZp169ahua9f27Vrx6xZswp1zCq+OWcm1AqokGfh5J0LR+RYONmzWhPWv9GMS9fD+Xj998TE51A4GXDw9MsxeJNFl5HKjh27cR7YkzWfbUOXkb32jjHQc5qNh/zwdHNi0cpNZvuMjoln0OQ1eNVoxv6ZnangYotGXTYKJ1vzmn+USL8JIR5Vrao7ExGfQUqGHr0B/nclge5NPAo9U1Ruhj9THZVSUSKfiSqVkvB/HrwAzNnwPQM6NycuKYXY2IR8PaQqiHIRwAkKCuL06dN5ble7dm3WrVtXAi0SQghR0hITExk3bhy+vr5Mmzat1GuvFRdbWxsqentZdZ8KhYJp06ZRo0YN0tLSmD17Nm+++SabNm0q9D47depE//79cXFxITMzk61btzJ69Gj27dtnlmHQsGHDEvlsVigU1KjsZZrmHLIXTrY4O1ZFD7bO+zfI07JBIG0fq2Ux0KNUa3DyrkLvx2uzc++PJJiXTMpGo1Lw1a5vybAQvMmiy0hjw+dbc1lvzObZdNRYd8dWpUCtUhB+17xwclK6cdr1h7FwshBCiPJPo1bStqYLB/6MAyA2RctvoUk0r5q/bOOCUKuKbwjTgxQKBfPf7MOJ8zfwdHVg+ZSBJKWm0/vN1ej0enYtHpHrA6iCKrkzE0IIIQopMzOTt99+m7S0NBYsWJCvwsQ//PADAHXq1Cnu5hXI5cuXadmyJXv27OGFF14gODiY8ePHk5iYyPLly+natSuPP/44GzZssNox33jjDerWrYuNjQ3Ozs68/PLLXL16lYSE3GvC5CYwMBAXF2MdGoPBgFKpJCYmpkj7tIasac4tTW9+f5Cniq8H/j5ufLVoODUqe+GgUZuCgpW83f4pkvzvVKcqW3sq1GqOk3cA0wYF87914wjw9cixHSpbe2aM6Y2tuujZFrqMVJYs/5zfL1wnNVNH6J0YVq3bQkxsPDGx8axat4V70XH8fDWey+HJJKb9O3T59t04eo5bQc+xKwiLjM31OLfvxuVYR0gIIYQoKj93DXV8//1svXA7hYi4dLR6Q74mJCgMg8FASro2x/+scVxPN0d2LhjGwdXj8HR15LlxKwm9E0NYpHHyAmt+tpaLDBwhhBCPttmzZ/Pbb78xZcoUwsPDCQ8PB8DGxoY6derw1VdfcfnyZVq0aIGLiwtnz57l888/p2PHjgQGBpZu4x/w559/AhAWFsbnn39OfHw8L7zwAkOGDOH111/nxZf+w5ZtO1i5ciX9+/fH3v7fG53Zs2ezf/9+i/s1GAw0adKEJUuW5NmGX3/9FV9fX1MAZv/+/cyePZsjR44U6Fx+/vln3nvvPZKSklAoFAwcOBB3d/OZla5cuULHjh2xs7OjcePGjBw5Ej8/vwIdp6DyyjTx83Zj58LhxMYmWNzW3lbFyUXdCL/bln4TjbPVZQ3Fylrv4O3G1rnDchyS5VWjGd3a1iG4oT/dxyznVkQOwROlGvTZZ7x6UEZGBt/9fJGjF6O4c/lUHoWTk3C0VWDISObDxV9yNyoOgI4jlrH0/VcJruuD/X0BK/g30IPBmLmU2wxZxZESLoQQ4tHQPNCZ8LgMElKNDxv2X4jDADhplMUyHDg1Q0frSYdyXH98TkccNEUPi9St5svtu3E8N24lN8KjTctD78Tw3LiVFh8sFYYEcB4xY8aMoUWLFrz00kul3RTxiJNrURTEyZMn0ev1zJgxw2x5Vi00f39/9u7dy8GDB0lJScHHx4cXX3yRIUOGlFKLc3bx4kWaN2/OiBHGgrz29va4urry7LPP8sQTTxAbl4CLqwd6vT7blMPvvPOOWU24LFqdjqjouHx9qT5x4gRr165l7ty5pmWdO3emc+fOBT6Xtm3bcuTIEeLj49m7dy8+Pj5m65966il69OhBxYoVuXfvHp988gkjR45k8+bNOBRwhi1r8/N2M82Q9SCFQoGDRm3K1sna/kFZmTo5TXGe9bpt84bnGuhZNbwpQ6d9RlRs7jMU2Tq4EvFA8CZL1lCrkxcq4u/rSWZaKus+f6Bwckw8/5m0Gq8azdgyuSNeLrY4aZTcuRtD77fWcueuMciUU6Anaxp0nU7P14tfJ7CSdYf6CSGEePipVQra13Jl7znjUOas/JekdD3HQhI5dzMZO5uiDRRyd1TTqroLNqq8A0GDlpxAmUcdHlcHG0Z1qZnrbFaWgjdZboRHWy2IIwGcR8wnn3xSIsdZsmQJP//8M5GRkTg5OdGyVRsmTBiPk2Php4sriO+//57t27dz7do1MjMzOXbsWKkeb9q0aezbtw9bW1uzZU899ZRV9p81VfLZs2cBePrpp3nzzTfNjpeX+39nzs7OPPHEE7zxxhumoSoLFizgxx9/JDExETs7O9q0acP48eNNT/ALyprX4ogRIwhu04ZBgwZZbZ+ibMkqWJ+TFi1a0KJFixJqTdFcunSJPn36mH5OSEjgzp07PPHEE6Zld+7cpkIFb5ycnKx67KNHj/L+++8zY8YM2rRpY7X9urq6MmDAAJ544gkCAgKoVasWgNksYd7e3kydOpUOHTrwxx9/0KpVK6sdvzjldqOVn0wdyDvQ81gdP/Z8MiqHuju22Ll542yjJ+rGH3kWTt77zbe4V2lAzI3z6DPTLG4TFXKGL3+sQrUqPsTGJbJw+X+zFU/OCvQcndcFV3s1f92O5vkJa0xBns5vrMwxmwek7o4QQoiceTmpsVUpyNBlH76UnKEnOUNfpP1HJ2vR2ChpkY/6OlfCc394AmCrVnL8SlSOAZzcgjdZrBXEkQCOKBZqtZqPPvqIatWqcffuXd56622WLV1q8clxcXBxcaFPnz6kp6czZ86cMnG8nj178u6771p9/zqdjvHjx9O8eXM+/vhjYmJiGD9+PIsWLWLSpEn5Psb9v7Po6GgmTpzIkiVLTPt4/vnnGTFiBA4ODiQlJTFr1izmzZuXLSNCCJGztLQ0rl+/Tv369U3LLl68iIuLCwEBAQC4ODuCNo369etle/2sWbPYt2+fxX0bDAaaNG3KsqVLLa7ft28fs2fPZvbs2bRu3doKZ2NOr9ej1Wq5efOmKYDzIIXCOCNEcY1zL2n5zdTJT6AnryDPzglB/xRfzjmAA2Aw6InNIXiTRZeRyrrPNmPQ60GhAAu/j6xAz9pDdVGpYN4nOQd5Ti7qZpZ+nnUjC9kLSQshhBA6AxaDN9Z05U4KjfyLnjzQvKYHs15qhLdr8U5Hnl8SwClm3bt3p3fv3hw/fpyLFy/i5+fHlClTaNiwIQBxcXEsWLCAkydPAuSZ1VDU/Q0bNow2/2QqbN68mU2bNhEfH4+TkxM9e/Zk+PDhgPFLxsqVK/nxxx9JTk6mfv36vPPOO1SqVClf5z1q1CjTv719fOj8bBe+/fbfJ+i//PILc+bMYeDAgWzZsoWoqCiefPJJpk+fbpUxj1lfTvIze5k1FPfxctt/aGgoISEhrF+/HltbWypWrMjAgQOZM2cO48aNM5u+Nzf3/858fHzo1asXW7ZsMS17cBpmpVLJzZs3c9xf9+7d6dmzJ7/88gshISFUrVqVyZMnU7duXcD8Wty6dSt79+5l48aNpteHhITw8ssvs2/fPlxdXS1e26PHjGHN6pWcO3uWC+fPs27dOvz9/dm8eTNArte4EKXh6tWrqNVqqlevblp24cIF6tWrZ3rvU6lUhISE0LJly2yvf/fddy0GgvMaQrV161ZWrVrF4sWLadq0qVXOZfPmzXTq1AlPT09iY2NZsWIFNjY2NGnSxLTNwYMHad68OW5ubkRHR7NkyRI8PDxo1KiRVdpQluQWpMhPoCc/QZ5vloykx9gVphm0HqSytadFq1acOXkCXc4TXwEYgzdgMXiTRZeRysJP1qGy0eQ6bOt/55vRsq4vbg4qwu/Fmz2F7DluBbsXj8yxfyRTRwghHj0qhbHmTdYMivezs1HQqppzob8THr+eQFqmAa0e/rydTN37iiZbMuulhmhscp5wQKVU4OaY+6iGrAkUcsvCCazkKUOoyotvvvmGBQsWEBAQwOLFi5k+fTo7duwA4P3330etVrN9+3YMBgPvvfce06dPZ8GCBcW6v9DQUJYtW8bGjRupVq0aCQkJZl/GZ86cSUpKCp999hnOzs6sXbuWN998ky+//BKVSsVnn33G/v37zb7g5+bc2d/NUukvX77MvXv3ANi2bRv37t3jhRde4IUXXqBBgwb561gry604KBhrTxSmRkSWgwcPcujQIdzd3XnmmWd49dVXsbGxKfT+smQ9yb7/ibbBYCAtLY2bN29Ss2bNQu331KlT2V67Y8cOli5dSnJyMhqNho8++ijXfXz11VcsXLiQ6tWrs2HDBsaNG8euXbvMirKCsf7GkiVLCAkJMV0ne/fupX379ri6ugKWr+2ZM2Yw8Z0p3Lp1M9sQqryucSFKw8WLF6lduzZqtdps2f0ZOQaDgUuXLjF48GCrHXfevHmoVCrGjBljtvyTTz6hadOm7Nu3j1mzZnH06NF87/PEiRNs2LCBlJQUHB0dqVevHitWrMDL69+6KN999x1z5swhNTUVFxcXmjZtyooVK3AsoeG0ZVFON275CfL45aNw8pYpzxAbH0z30cu5lcOsUypbe3SZ6WDIO0Vdp9Oj0+U+bOuNGRsYObQ/GrWSZWs2ExUTb1ofGh7Ds28s56sFw6ju71WowslZ22b1gRBCiPJNoVDQqLIjx0KyD196rIoTVSvkHnTJTUKajjM3kgC4eCeV6hVyf5j9REMfqxQxzi2IY63gDUgAp0T07t3blL3w3HPPsXnzZlJTU0lKSuL48ePs2rXLlCEzbtw4+vXrR3x8vOmLa3HsT6UyRhn/+usvKlasiIuLiylwEhcXx/79+9m3bx8eHsYpUl9//XU2b97MlStXqFevHoMGDcp3vZFdu3bx+++/89nnn5mWXb58mY4dO9K/f38A/Pz8sLOzs5hW//777+c4ZADg7bffpl+/fvlqS25yKg5qDf3792fMmDG4ublx9epV3nvvPZKTkxk/fnyR912lShUqV67M8uXLGTNmDNHR0WzatAmA5OTkQu3z66+/5sSJE3zxxRdmy/v06UOfPn0IDw/nm2++wd/fP9f9PPfcc6YpnIcMGcLOnTs5duxYtto/rq6utGvXjr179zJu3Di0Wi379u3j/fffB+DevXs5XtsjRo22eOzcrnEhSkv//v1N73tZFi5caPZzfEISH8ycS81a1pv+PK/swGeffZZnn322QPtcvHhxntssWrSoQPsURrnd4OW7cPL83Asn75v+FD///hfvL91JfGJKjseztVGTkZn7LFlJqZl88d05om9cIC0l++fOnbuxtH3tE/4753XqV62Ao0ZJxL0Y+uSjcDLIkCwhhHgY1fIxBmn+uJVMUrrebBaqoqhb0Z4LYcmkaw1odQYu5zH02JosBXGq+HpY9bNLAjgl4P6nkVmZB8nJyURGRqJQKMyGJWV9Ib57926OARxr7M/f358ZM2awY8cOZsyYQa1atRg+fDhBQUHcvn0bgL59+5odV6/XExERQb162esy5GT37t2sWrmSGR/NMmvX1atXGT363y/ed+/eJSEhgWrVqmXbx+TJk5kwYUKOx3gwm6MsygpiZP175MiRzJkzxyoBHLVazaJFi1i4cCHdu3fHxcWFnj178sknn+Dm5lbg/e3evZvly5ezbNmyHIfMVapUibZt2zJ27Fj27t2bY4rj/a9XKpX4+vqaMq8e1L17d2bMmMEbb7zB8ePHUSgUpqFjuV3bUVFRFveX2zUuRFlmMBjIzNQ+NHVihHVZq3Cyp4s9Azo1pnldP8uBHhs7XPxr817fBny0Zg8xcQkW26OyscO9SgMiQvIusDzqw/XUr1sDN1cXvjt0HF2m5RmysmrqGAwGrodF/1P7xzhsrMfYFabztbdVZQv0gGTpCCFEeaBQKKhd0YFaPvboDaBUYJVSGjZqJfUqOfD7TeMDhZC7afz00ZPYqi3PbJX1uWktWUGcnmNXoNPr2blwuFU/lySAU4p8fHwwGAxERESYvphmBU+8vb2LfX9PPvkkTz75JJmZmWzfvp3x48fzww8/4OvrCxi/yOcURMqPHTt2sHr1aj5ZuhQPz3+Pn5iYyO3bt82yIS5evEhAQIDFtHoHB4cSmW42t+KgYKw9UdAn1DmxxpvT/QIDA81mddq2bRsVKlQwFUXNr6zf2fLly6ldu3au2+p0Ou7evUt6erpppqoHhYeHm/6dFQCsUKGCxW1bt26NQqHg+PHj7Nmzhy5dupiyaHK7tr28vFDm0J85XePWGLomhBClwZqFkyHvQE+fpxrSpmFlyzNk2WjwrNEs359per2Bo8fO5Lg+q6bO9781pXmdiiQlxNNh6FKz4968E0Pb15ZkK55ckCwdCfQIIUTZoVAoyMds3wVSr5IDf95OIUNnIFMPN6IzaBJQ9Jk9U9K17Dh2i6MX77FqRHNUOUw/7uftxs6Fw4mNTbD6Z03RJlgXRVKhQgVatWrFokWLSEpKIj4+nsWLF5vV/Siu/d24cYPjx4+TlpaGWq3GwcEBpVKJQqHAw8ODp59+mtmzZ5uyJRISEjh06BDp6en5asumTZtYs2YNK1euzDYbyeXLl/Hw8KBixYqmZZcuXSpQZk9edDod6enpaLXGtO/09PQ82/7uu+9y9OjRHP/LLXiT1/EOHDhAUpJxLGZISAgrV640G0a0evVqunfvXuj9h4SEkJKSglar5cSJE3z66aeMHDkSpfLfP/G8jnH/7+zB4E1aWhpff/018fHGugZhYWEsW7aMpk2b5hi8AWMQ8OrVq2RmZrJ+/Xr0en2Os9+oVCq6dOnCpk2b+Pnnn+nRo4dpXU7Xdrt27XB2dsHT05Nbt26Z7S+3a1yIsszdzYVOT7TB3c1yMXshsvh5u+W7ps43S0ZSo7IXDho1DvcNUcoK9Py8biwBvh4E+Hrw87qxnFzUjeNzOprNkKWy/TfjVWVrT4WazVFr7Dk8qzNL33sZV5ecp2tV2drTvnWTPM9Jl5HKsHeX0XPil3QauTzX4snhd+MwGAyE3Iqix9gV3AiP5kZ4ND3GriDkVhQp6dkz2bICPc+NW2kK5OTk9t24PLcRQghR9tj+k4WT5c/wFDK1RZuaPDlNS7eZ/2PB7iucvBbDoXMRuW7v5+1GRS/r38tJBk4pmzFjBgsWLOD5559HoVDQqlUr3nzzzWLfn1arZc2aNfz111+AsY7K3LlzTYU1p06dyvr16xk6dCgxMTGm4pPt27cHYP369ezfv59t27ZZbMfChQtRq9W8+uqrgHFIgEKh4OjRo1y5csVsSBEYAziWZlwprO+++47p06ebfg4ODgaKb5aovI63Y8cOPv74Y7RaLZ6ennTq1InXXnvNtH1ERATNmjUr9P5/+OEHtm7dSlpaGv7+/rz55pvZCi7ndYwHf2dZsoqaHj58mGXLlpGeno6rqytt2rRhxIgROXcK0KtXLz7++GNCQkIIDAxk0aJFuWZT9ejRgy+++IIGDRoQGBhots7StT1m7FgytQb6DxjAzBkz6NChA35+fnz55Zd5XuNCCPGosOoMWW+vQafXs3XeMCpX9DCt79u+Jk2rjsq17k73llU4/JOG5NQ8HgYZDIT9dQ19LlNp6TJSeW78Kia/3psJczflmaVTmOFYUndHCCHKr3qVHLgQnoJWZyBDa+DSnVQaVS78JAqOdmqCanjw/e/GwM3aA9d5unFFlDlk4RQXhUEG2RfK7fAItuzYTd/nuxHg71fazSnT7p/eVq2y7hjDh8Xzzz9vnL2lQoVi66usY9yf+VScunfvzhtvvMEzzzxTbMeQa0sUt6z3+v59euJXKfvfTnFcg3q9Hq1Wh1qtMsuiy438LRSc9FnhhN6JJjY2gQa1A7L1W0q6lhbj9+Y4HOv4nI7ExiflOhV6FqWNBn1m7oEeV1djxk98fPZZTLKOPXLQ89TwcyEzJYlJi7ajy0jLtk1Ow7GyClBaY/YQud7Ktpze6+X3Zk76w5z0h7my2B9nbiTyR5ixUL9GraBv8wrYFGG81rXwRPrM/cX088LBTXmqkY/FbYurP2QIlRBlwFdffVXsgZWSOIYQoujiE5I48ssp4hOSSrspQmSTV0q4ytbONNzqwdmxsl6/de4ws+FY97/Wo1oTxr7ag4mv98HZOed6BUob47SwOQVvwJils+Kzr3h36be8NWdjtuBN1jb3rp3i90s30en0hEXGmoZjZbl/WJal554y1EoIIcqm+n6OZNUuTtcauHIn51kX86NmJWezgM2aA9dLfNIJGUsghBBCCCGKzN5WxfE5HQEIv9sWwFQ0OWt91rLcCie/2b8NDho1PVvkXDzZI7ARqthrxOfRJoNBT0rM7Vy30Wem89y4FSgUUNHTlTtR2feaNSzr53VjqVH539lA8zvU6vbdOGJjE/DytLxeCCGE9dnZKKnj68CF28bAzfmwZGr62GOrVhS6LubQTtU5/EckAJfDEvjfxXs8Xt84YY/BYCA1QweAVqsjOU2LQ5oWtdoY5HlwuG5hSABHCFEs9uzZU9pNEKJcUqmUODrYo1JJkqwoX7Lq6QBmQY4HWWuGrJ1TXzerafMgla09dZo059LpX8jP81GDAYvBmyy6jFT6TVzDN0tGUqmCa75r6ty+G0fvN1ej0+vZtXgEVXw989EaIYQQ1lDfz4GL4SnoDZCmNbDpxD2cNEoaVXaklo99gQMqdf1deLx+BX760zjZz5rvr9O+XgUUCgWpGTpaTzqU42uPz+lo+pwsLAngCCGEEGWIi7MTwS2blnYzhCg2hZ4K3QBb5w2lkre7af3WucNyLZz83YwuxMa3p9vo5YRFxubZrrxS4aMTM1j5/XUquGj4ePkWs2FZDxZPtrdVZQvyPD9+NVvnWS6cLIQQwvocbFX4uNhyJz7DtCwpXc+xkESOX0+kMDWI/X3d4Z8AzoWb8QS9dQCgRIZTSQBHCCGEEEKUiqLOkJVXlk7Wa7bPH55roKdZbR9qeGv477ZviYm1nIWjVNviFNCEXcdv/XM8yzV1okLO8Pmh2jioMpm0cJt5kCci+wxZQgghio/BYCAhVZvDOtAVIuZSwc2RKj7OhEYa67Bp87sTKwR45FNDCCGEKEMytVoSE5NxdnbERqa9FwLIOdCTnywdyDvQs/L15tjbqugaVIkuo5ZnC/QoVDZ41WgGYLYPS3QZqUxb/N8cZ9HKCvKE322b61AzIYQQRaczQHKG3ur7bdfIjzs/XiVDm/99662QoCN3hkIIIUQZkpSUwumzf9K8aQPc3XKe7UcIYd3hWAqFgjoBXrkGeh4LdOTQDSW6jGyHMKPPzH2D++vpFGV6ciGEELlTKcBJoyQpPXugxcFWSaf6boUezvqfYF8iYv8N6Kdlahm+4nSO2xdmuNaDJIAjhBBCCCHKvaIOx8qSNRV6VMgZALPhWMtHtCZ2YEN6jF2RY/FkpY0GJaDNIQPHpGRnnhVCiEeSQqGgUWVHjoUkZlvXJMARd0ebwu/cQU1FN43px5R0y0O17mtM4Y/1DwngCCGEEGWIrY0anwqe2NrIR7QQxSG3QI/5VOjB6A3g7+1muum2t1Xh4O2WZ/HkXZPb8sLbq7kVYblwssrWnq3zhkr2jRBClIBaPvYA/HErmaR0vdksVOWN3B0KIYR4aFy5coV58+Zx6dIlPD09efHFF+nXr19pN6tAHB0daNygdmk3Q4hHkvlU6BVy3C6vmjqVvN3YNi/3wslZw7eEEEIUL4VCQe2KDtTysUdvMA5lKo5ZAO9/CKDV6rgXHUcFTzfUapVpfVFJAEcIIcRDITY2llGjRlG/fn0WLVrE5cuXWbhwIU5OTnTt2rW0myeEeIjkp6ZOfmbIEkIIUXIUCgUq68dtzPaf9RBAq1bgaKfGwU6NWlX0wE0WCeAIIYR4KOzcuROFQsGcOXOws7OjRYsWhIeHs27dunIVwElPzyDyXjQ+FTzRaGxLuzlCCAvyU1PHLMjz9hp0eh1b5g4jwNfTtF4IIYQoCAngCCGEeCgcP36c4OBg7Oz+fbLdsWNHduzYQVhYGP7+/qXYuvxLSU3j8rW/cXZylACOEOVATnVs7g/yfLVoOLGxCdSo7GXVJ7FCCCEeLRLAKaTMzEwAoqJjUCnlgzg3Or2OuPgkMjLSpK/yIH1VMI9if3l5esiX+hzcvHmTdu3amS0LDAwEIDQ0NM8ATlp6Ounp5lP/xsYlABB57x46vS7ba/Q6PQlJKaSlpqBUKYvQ+n8lJaWQnJzMnYhIEpOyz5hgSXG042EnfVY40m+FY9DpURoyCAsLz7PfVEqVvNeXsKz7+ntR0WbLH8X7jNxIf5iT/jAn/WEuP/1RmPd6CeAUUlS0cerIH386VsotEUI8Svr36YlfpYql3YwyKSEhAScnJ7Nlzs7OACQm5h0I+e338xw/ecbiutJ4r//rr79K/JhCiLJB3utLVly8MVh/+MjPpdwSIcSjpDDv9RLAKSRfX2NHd376CdxcXUq5NWVbUnIKe/cdpNuzT+Pk6FDazSnTpK8K5lHsLy9Pj9JuwkPrsaYNqV/PfPanpOQU7tyJwMvTAxsbm2yvKSvXYFlpR3kifVY40m+FU9B+k/f6klW9ahUA3FxdzN7r5Xo3J/1hTvrDnPSHufz0R2He6yWAU0hZvwR/P19cXZxLuTVlW3yC8cl3RZ8K0ld5kL4qGOkvcT8XFxeSkpLMlmVl3mRl4uTGTqPBTqMxW+bq4oyfr0+Orykr12BZaUd5In1WONJvhSP9VrY5OzvRpFH9bMvl92ZO+sOc9Ic56Q9zxdUfMnhZCCHEQyEgIIDQ0FCzZTdu3ACgSpUqpdAiIYQQQgghrEcCOEIIIR4KrVu35pdffiEtLc207PDhwwQEBJSbGaiEEEIIIYTIiQRwhBBCPBR69+6NXq9n8uTJnDx5ko0bN/LVV1/x2muvlXbThBBCCCGEKDIJ4BSSRmNL6xbNZIrHfJC+yj/pq4KR/hL3c3d3Z/ny5SQkJDBu3Di2bt3K+PHj6dq1a7Eds6xcg2WlHeWJ9FnhSL8VjvRb+SS/N3PSH+akP8xJf5grrv5QGAwGg1X3KIQQQgghhBBCCCGsSjJwhBBCCCGEEEIIIco4CeAIIYQQQgghhBBClHESwBFCCCGEEEIIIYQo4ySAI4QQQgghhBBCCFHGSQBHCCGEEEIIIYQQooyTAI4QQgghhBBCCCFEGScBHCGEEEIIIYQQQogyTl3aDXjUjBs3jlu3brFz587SbkqZpNfrGTx4MBkZGWi1Wpo0acLEiRNRq+VStSQ0NJSZM2cSFxeHQqHg+eefp3///qXdrDLr3Xff5dSpU7i4uMjfoCiyK1euMG/ePC5duoSnpycvvvgi/fr1K+1m5cjS9S/vIQWzf/9+PvvsM5RKJY6OjkydOpXKlSuXdrPKDbkHEuVJeXuPL04XL15ky5Yt/PHHH4SFhTF48GBGjhxZ2s0qNQcPHmTv3r1cvnyZtLQ0atWqxahRo2jSpElpN61U7N27l61bt3Lr1i20Wi1VqlTh5Zdf5plnnintppW6kJAQXnzxRTw9Pfnuu++ssk/JwClBBw4cwNnZubSbUaYplUqWLVvGpk2b2Lp1K7GxsRw4cKC0m1Vm2draMmnSJLZv386GDRvYtm0bISEhpd2sMuv5559n6dKlpd0M8RCIjY1l1KhRODo6smjRIvr06cPChQv59ttvS7tpObJ0/ct7SP5lZmYyb948Vq5cyaZNm+jYsSNr1qwp7WaVG4/qPdDFixeZOnUqzz33HEFBQaxYsaK0myTyoTy+xxenc+fOceHCBZo0aYKTk1NpN6fUbd68GTc3NyZNmsScOXOoUKECI0aM4OrVq6XdtFKRkJDA448/zowZM1iwYAGNGjViypQpHDlypLSbVuoWLFiAq6urVff5SAdw8vuheuXKFYYMGUJwcDA9evRg69atBT5WYmIiW7ZsYfDgwUVtdqkoyb7K+mDQarVkZGSgUCiK1PbSUFL95evrS40aNQBwdHSkSpUqREZGFrn9Jakkr62goCBcXFyK2mQh2LlzJwqFgjlz5tCiRQtefvllevXqxbp16wq0n9K+/uU9JP8MBgMAycnJACQlJeHl5VW0xpciuQcqGfLFt3yy1nv8w6Jfv3589dVXTJs27ZEMxD5o4cKFTJ8+nSeffJJWrVoxc+ZMKleuzPbt20u7aaVi4MCBDBkyhHbt2tGyZUsmTZpE48aN2bdvX2k3rVQdOXKE27dv06NHD6vu95EO4OTnQ9VaEfhPPvmE1157DY1GY42ml7iS7CuAwYMH8/TTT+Po6EinTp2K2vwSV9L9BRAWFsbly5dp1KhRUZpe4kqjr4QoquPHjxMcHIydnZ1pWceOHbl58yZhYWH53k9Zuv7lPSR3tra2vPPOOwwcOJBnn32WAwcOMHToUGudRomTe6CSIV98yydrvcc/LJTKR/orYzZubm5mPyuVSqpXr87t27dLp0FlkKurK1qttrSbUWoyMzNZvHgxb7zxBjY2Nlbd9yNdWKRfv34MGDAAgO7du1vc5v4IvJ2dHS1atCA8PJx169bRtWtXAIYNG0ZcXFy21/bt25e+ffty9uxZEhMTCQ4OJjw8vNjOpziVVF9lWb9+PWlpaUyePJlTp07RqlUr659UMSrp/kpKSmLixIlMmDCh3N0glnRfCWENN2/epF27dmbLAgMDAWNdGX9//3ztp6xc//IekncfarVatm3bxhdffEFgYCCrVq1i6dKlTJo0qdjOrTjJPVDJkC++5ZO13uPFo0Gn03Hx4sVy933F2rRaLWlpaRw7dowTJ04wd+7c0m5Sqdm0aRPu7u506tSJ1atXW3Xfj3QAJz8fqjlF4Hfs2EFYWBj+/v55joE/e/Ys586do3v37uh0OqKjo3n55Zf54osvinwOJaWk+up+dnZ2PP744/z000/l7g2xJPsrIyODCRMm0K1bNzp27FikdpeG0ri2hCiqhISEbFkLWYGPxMTEfO+nLFz/8h6Svz68cuUKCoXC9CWuU6dOvP/++0Vqe2mSeyAhcmat93jxaNi2bRsRERGP9APDqKgoOnfuDIBKpWLSpEkEBweXcqtKR3R0NOvXry+2upvyWCAPN2/eNN2sZbk/Ap8fgwYNYt++fezZs4dPP/0Uf3//h/LGxRp9FRcXZ3qSp9Vq+eWXX6hataoVW1l2WKO/9Ho9U6ZMoUGDBgwcONDKLSw7rNFXQpRXxXn9y3tI/vvQx8eHv//+m6ioKABOnDjx0H4+ZZF7ICGEyN2FCxdYtmwZgwcPNtWUexS5ubnxxRdfsGrVKl588UXmzp3L4cOHS7tZpWL58uW0adOm2IakP9IZOPkhEfj8s0ZfxcXFMWXKFHQ6HXq9npYtW/L8889bva1lgTX669ixYxw5coSaNWty/PhxAIYOHcoTTzxh3caWMmv9HY4fP56LFy8SFxdHly5dGDhwIC+99JJV2yoeDS4uLiQlJZkty7oWrT0EqTiv/8DAQHkPyWcfenl5MXLkSEaMGIFarcbd3Z2pU6dava1lidwDiUdVSb7Hi/IrPDycCRMm0K5dO4YNG1bazSlVarWaevXqAcZJExISEli+fDlPPfVUKbesZIWEhLBv3z42bNhges/IyMjAYDCQmJiInZ1dkWviSACnhFWqVImdO3eWdjPKrMDAQL788svSbka50bZtW06dOlXazSg3Fi1aVNpNEA+JgICAbBkIN27cAKBKlSql0KK85XT9y3tI/vXq1YtevXqVdjPKLbkHEuVFeXyPFyUrMTGRcePG4evry7Rp08rlrLnFqVatWuzZs6e0m1HiwsLCyMzMtPiA+IknnuCdd96hT58+RTqGBHDyIBH4/JO+Khjpr/yTvhJlTevWrdm2bRtpaWmm+iCHDx8mICDA6sUt5fovOunDwpF+E4+qknyPF+VPZmYmb7/9NmlpaaxcudKsTpgw+uOPP/D19S3tZpS4Jk2asGrVKrNle/fu5eeff2b27NlWCQBLACcPEoHPP+mrgpH+yj/pK1HW9O7dmy1btjB58mQGDBjAlStX+Oqrr4plSI1c/0UnfVg40m/iUVWS7/HlQWxsLGfOnAEgLS2NGzducOjQIezt7R/JQrWzZ8/mt99+Y8qUKYSHh5tm2LOxsaFOnTql3LqSN3z4cJ588kkCAwPJyMjgp59+Yv/+/UyZMqW0m1bi3NzcCAoKMlt25swZbG1tsy0vLAng5EEi8PknfVUw0l/5J30lyhp3d3eWL1/O3LlzGTduHB4eHowfP940tbI1yfVfdNKHhSP9VnTyxbd8Ksn3+PLg+vXrvPPOO6aff/jhB3744Qd8fX0fyWEyJ0+eRK/XM2PGDLPlj2p/1KpVi61btxIZGYm9vT3VqlVj0aJFtGvXrrSb9lBSGAwGQ2k3orTc/6E6Z84cmjZtSqdOncw+VGNjY+nbty8NGzY0ReCXLVvG1KlTH6k3cemrgpH+yj/pK/Eok+u/6KQPC0f6rWScPn2a119/PdvyR/WLnhBCiKJ5pAM4+f1QvXLlCnPnzuXSpUt4eHjw0ksv0b9//5JsaqmTvioY6a/8k74SjzK5/otO+rBwpN+EEEKI8ueRDuAIIYQQQgghhBBClAfK0m6AEEIIIYQQQgghhMidBHCEEEIIIYQQQgghyjgJ4AghhBBCCCGEEEKUcRLAEUIIIYQQQgghhCjjJIAjhBBCCCGEEEIIUcZJAEcIIYQQQgghhBCijJMAjhBCCCGEEEIIIUQZJwEcIYQQQgghhBBCiDJOAjhCCCGEEEIIIYQQZZwEcIQQQgghhBBCCCHKOAngCCGEEEIIIcQjavXq1XTv3r20m5GngrRz2LBhTJs2zfTzkSNH2LRpk8V9BgUFWauJ+TZ79mwmTpyYrS1l9fdgqW059Wlx27NnD7169aJly5a59ldkZCTz5s1j8ODBBAcHExQURHh4eI7bh4eHExQUxJUrVwrVri1bttC/f3/0en2hXp9fEsARQgghhBBCiEfUc889x7x580q7GXkqSjuPHDnC5s2brdyiwgkNDWXXrl0MGTLEbHlZ/j1Yaltp9Gl0dDQzZ86kSZMmrF69Otf+unXrFgcPHsTJyYlmzZrlue+ffvoJX19fateuXai29erVi9jYWL799ttCvT6/1MW6dyGEEEIIIYQQRZaRkYGtra3V9+vj44OPj4/V92tt5aWdedm0aRN169alVq1aZsvL8vmVlbbdunULnU5Hly5daNKkSa7bPvbYYxw4cAAwZu0cO3Ys1+2PHDnC448/Xui2aTQaunTpwn//+99izaSSDBxR7hU23TC3VMqymr6YXw/DOQghhBBClBUhISG8++67dOvWjeDgYHr27Mns2bNJSEgAYP/+/QQFBfH3339ne+3gwYMZMWKE2bKrV68yfvx4OnToQHBwMK+99hpnz541rc8a2vPXX38xcuRI2rVrxwcffJCvttxv//799O7dmzZt2tCvXz9++umnbMOLHrxvzDp2WFgYb7zxBm3btqVnz55s2bKlUPt/0MWLFwkKCuL8+fOmZZ999hlBQUFs3LjRtOzs2bMEBQVx9epVi+3McujQIfr06UObNm144YUX+PHHH83WT5s2jb1793Lnzh2CgoIICgpi2LBhZtvk51wtOXfuHGPHjuWZZ56hTZs29OjRgzlz5uS4fVpaGvv37+eZZ57Jtq4ov4cHTZs2Lds5QvahZfk9xoNty61PQ0NDeeutt3j66adp06YNXbt2ZdKkSWi12lzbfOzYMQYNGkRwcDAdOnRgwoQJ3Lhxw+yYWVlLI0aMICgoiNWrV+e4P6Uy/6GO+Ph4zp49S4cOHUzLLly4QIsWLfjuu+8svmbu3LkEBweTmZlpWvbMM89w/fp1Lly4kO9jF5Rk4IhH1pEjRzhz5gwDBw40W/7cc88VKfpaFjwM5yCEEMVp9erV7N27lz179pTpfYLx8yo8PDzb51VxHS8//v77b/r27Yunpyfjx4+nc+fOJd4GIUpSZGQkAQEBdOrUCRcXF27dusWGDRu4cuUKGzZsoEOHDjg4OPDdd98xatQo0+vCwsL4448/mDp1qmnZ5cuXGTJkCHXr1uW9997Dzs6O7du3M3LkSDZs2GA2hGPChAn07NmTwYMHo1Kp8tWWLL/++ivvv/8+HTp0YPz48cTFxbFw4ULS09OpVKlSnuc8YcIEunfvzn/+8x+OHj3K/PnzqVq1Ki1btizS/mvXro2TkxNnzpyhYcOGAJw+fRqNRsOZM2f4z3/+Y1rm6upKzZo1c9zX6dOnmTx5Mu3bt2fcuHHExMQwf/58tFqtqQ1DhgwhNjaWy5cvM3/+fAAcHR0LdK6WnD9/nmHDhtGjRw9eeOEFbGxsCA0N5c6dOzm+5sKFCyQnJ9O0adMct3lQYdpWUAU9Rm59Om7cOJydnXnnnXdwc3Pj3r17/PLLLxgMhhyPf+zYMcaNG0fLli35+OOPSU5OZvXq1QwZMoTNmzdToUIFhgwZQv369ZkzZw6TJk2iTp06eHt7W+X8f/75ZxwdHc2yeubOnUudOnXo0qWLxddUrVqV9PR0QkJCqFu3LgC1atXC0dGR48eP06BBA6u07UESwBFlUnGliOZHWUkRLIqH4RyEEKK8Ka7geVl84FChQgWWLVvGxx9/zJo1aySAIx56wcHBBAcHm35u1KgRAQEBDB06lMuXL1OnTh2efPJJ9u/fz8iRI1EoFADs27cPjUbDk08+aXrtkiVLqFSpEitXrkStNn4da9WqFf369WPdunXMnTvXtO2LL75Inz59CtwWgDVr1lCjRg3mzp1rak/16tVNAZK8vPzyy3Tt2hWAli1bcurUKQ4dOmT6Ul/Y/atUKpo2bcrp06cZNGgQWq2Wc+fO0bt3b3bv3o1Op0OlUnH69Gkee+wx074tWblyJdWrV2f+/Pmm7apWrcqrr75q2sbf3x93d3dsbW1NAaOCnqsl3333HQEBAUyZMsW0rEWLFrme+4ULF1CpVFSvXj3X7YratoIq6DFy6tO4uDhu3brFggULzD6f8vqMWLlyJZUrV2bx4sWmQGWjRo14/vnn2bRpE2PHjsXf35+qVasCxt9xTr/Lwjhy5AjBwcGmv8ejR49y8eLFXGvsVKxYEYCIiAhTAEepVFKzZk2z7DJrkyFUotTlliKaV3qpJflJK80t7e/BFMGCpMQWpr3390F+UiTzSi+0dA75SWUsbNsBUlJSWLx4MT179qRly5amPs36rzSeDgshyr6MjIzSboJVZJ2Hj4+P6YtTSSjp493PycmJVq1a0bVrV27dukVqamqptEOIkpKZmcn69evp3bs3wcHBtGrViqFDhwLG+yyALl26cOfOHX7//XfT6/bt20f79u1xcnICjENofvvtN55++mkAtFqt6X6sRYsWZq8FzIZ0FKQtOp2Oixcv8tRTT5kFQOrWrYufn1++zrlt27ZmP1evXp2IiAir7L9Zs2acO3cOrVbLhQsXyMzM5JVXXiEtLY1Lly6RkZHB+fPncy0+q9Pp+PPPP7O1oWHDhvnKMMrvuebE3d2dGzdu8Mknn/DXX3/l6zhRUVE4OTmZAgXF1baCstYxXF1d8fPzY9myZezatYtbt27l+ZrU1FQuX75Mp06dTMEbAD8/Pxo3bsxvv/1W4HYURHp6Or/++qvZ39ru3btxdXWlXbt2pmVff/212QxVKSkpANkyi9zd3YmKiiq29koGjigzHkwRLUh66f3yk1aan1TKLPlNiS1sex/sg9zSF/OTXmhJXqmMRWm7Xq/nrbfe4s8//2Tw4MHUrl2bM2fOsGHDBqpVq0aHDh1o3rx5nucuhHi4rV69mrVr17Jt2zbmz5/P+fPnadu2LR9//DFXr15l5cqV/P7772RmZlKnTh1Gjx6drUDh/v37Wbt2LXfu3KFy5cqMHDmSL7/8kkqVKpnG9E+bNo3w8HDWrFlj9tphw4aZbfegkJAQ1q9fzx9//EFsbCxeXl60bt2akSNH4uLikq/zuH9IU3h4OD169LB4rG7dujFt2rR8HTPrgQNgmur2scceY82aNTkOoTp27Bhr1qzh2rVr2NjY0KxZM0aPHk1gYKDZOezatYvZs2dz9uxZPD09GTBgAP3798/zd3m/gIAADAYDISEhVn0aKkRZs2zZMr7++muGDRtGnTp1cHBwIDIykrffftsUxA0KCsLb25t9+/bx2GOP8eeff3Lz5k3efPNN034SEhLQ6XSsXr3aYv2OB+t2eHp6FqotcXFxaLVa3N3ds73ew8MjX+fs6upq9rOtrS3p6elW2X9QUBCLFy/mwoULnD59mvr16+Pp6Um9evU4ffo0aWlppKen5zrFd1YbLB0vv+eYJbdzzckrr7yCTqfju+++44svviAwMJCXX345x/d+MAYLCjrKoDBtKyhrHUOhULB8+XLWrFnD0qVLiY+Px8/Pj1deeYXnn3/e4msSEhIwGAx4eXllW+fp6cnly5cL3I6COHnyJHq9ntatW5uWnTlzhiZNmpgCbQkJCcyaNYv58+ebvhdFR0cDZAsWajQa0tLSiq29EsARZcaDKaIjRozId3rp/fKTVpqfVMosdnZ2+UqJLUg6bE7ySl/MT3rhg/KTyliUtm/bto1Tp06xatUq01OSVq1acf78eSIjIxk5cmSe5y2EeHQUNlhf1FoOeclvTYmczuNBXl5e2V539uxZlixZYgqkWPuBAxQs0F/Uugo6nc40GcC1a9ckgCMeagcOHODll1/mpZdeMi1LSkoy20apVNK5c2e+/vpr3n77bfbt24e7uzutWrUybePs7IxSqaRfv348++yzeR7X0vCh/LTFzc0NtVpNbGxsttfHxMRQpUqVPI+dm6Luv1atWjg7O3P69GnOnDljCtQEBQVx5swZ0tPTcXNzy3WoUVYbYmJiLLYh6722uGg0GkaMGMGIESMICQlh+fLlfPjhhzRo0IBq1arl2ObExMRibRcYAzD3F9fNEh8fb5XPzNz4+/vz4YcfYjAYuHr1Ktu2bWPWrFlUqlTJ7G8hi4uLCwqFwmLWSnR0tNlDlOLw008/0bx5cxwcHADjd6fExET8/f1N2/z6668YDAazmjunT5/GxcUlW42mhIQE3Nzciq29EsARZcb9aWtZ6aVZlcbvH+rTokULDh06lON+MjMz2bhxI99++y0RERFm0ePQ0NBCpZt36dKFvXv38vvvv/PYY48B5imxRWnv/XJLX8xKLxwyZEiB0gvvT2WMjY2lWbNmVK5c2bS+qG3fu3cvbdq0yZbiGhgYyLVr1/Jx1kKIR0lhg/VFreWQl/zWlMjpPB704AOCsLAwPv/8cx5//HFeeeWVfB+zIA8coGCB/qLWVfjyyy8JCQlBo9HI+7146KWlpWUb9vLNN99k265Lly588cUX/PTTTxw8eJBOnTqZvc7e3p4mTZqYCp/mVt+lKG1RqVTUq1ePw4cP89prr5mOc+nSJW7fvl2gIrqWFHX/SqWSpk2bcvz4cS5fvszgwYMB49CqLVu2kJSUlGf9G5VKRYMGDTh8+DBDhgwxbXv+/HnCw8NN9+wANjY2xTpst0aNGvTt25ejR4+i0+ly3K5KlSqkpaURExNT4CyhgvD19eXw4cNmdUVv3rxJaGioqV5LUeXVpwqFgtq1azN+/Hh2797N9evXLQZw7O3tqVu3LgcPHjT7nnPnzh3++OMPBgwYYJX2WqLX6zl69Civv/66aVnW7+/+ANjXX3+NRqMxfU8KDw/n2LFj9OrVK9tDnNu3b9OoUaNia7MEcESZcX+KaEHTS++Xn7TSgsorJbYo7b1fbumLhU0vzCuVsShtj4qK4vLly7z99tvZ1kVHR1tM+xVCPNoKE6zPqrVw/w06FKyWQ14KGvy3VJciJ0lJSYwfPx5vb29mzpxpOgdrP3AoaKC/KDUPbt68yerVqxk2bBj/+9//CAkJKVBbhShvWrduzcaNG/Hw8KBChQocPHjQ4lTBNWrUoFatWixatIjo6GiLWTZvvvkmQ4cOZfTo0fTo0QNPT0/i4uK4dOkSCoXCbMh+UdoybNgw3njjDSZOnEjPnj2Ji4tj7dq1eHp6FipwZO39N2vWjEWLFmFra2v6wtu4cWMyMzM5f/68xfvLB73++uuMGDGCt956i169ehEbG8uqVauy3YNWrVqVr7/+ml27dlGzZk0cHR2LlKEza9YstFotLVq0wMvLi1u3bvHpp5/SvHnzXGfNygoqXbx4Mdt7sDV17NiRVatW8cEHH9CzZ0+ioqL4/PPPrZoZYqlPMzMzmT9/Pk8//TSVK1dGr9ezZ88e1Gp1rsPhXn/9dcaNG8f48ePp27evKXvUyckpWwH/gsi6j7h48SJgzFJ1c3OjUqVK1KtXj/PnzxMbG2tW68bDwwMvLy8OHjxI8+bNTTOHNW7cmC1bthAVFcXKlStxcXHhtddeMzteYmIiN2/eZNCgQYVuc14kgCPKjPvf6AuaXnq//KSVFlReKbFFaW9+FSW9MLdUxsaNGxe67Vk3+g8GldLT0zl58iQvvPBCgfYnhHj4FSZYb41aDnkpaPA/vwFqrVbLpEmTSEhI4PPPP8fe3r7Qx8xLQQP9ha15YDAYmDlzpikD6s6dOxw4cKDA7RWiPJk4cSJz5sxh0aJFgDGD7qOPPjJl1N2vS5cuLF68mICAAItTCdepU4cvvviCNWvWMG/ePJKSkvDw8KBOnTr07t3bam1p1aoVM2fOZM2aNbz99ttUrlyZcePGsXbtWlNR5aIo6v6zvtA3aNAAjUYDGLMx6tevz7lz53ItYHz/PmbNmsWqVatMbXjrrbfYvHmz2XbPPfccly9fZvny5cTFxdG0adNstdIKIjAwkEOHDvHTTz+RlpZGpUqV6NWrl9n3D0sqVapE/fr1OXr0aLEGcCpXrsycOXNYsWIFEyZMICAggAkTJrB+/XqrHcNSn86ePZuKFSuyadMmIiMj0Wg01KhRg8WLF+daU7NNmzYsXryYNWvWMGnSJGxsbAgKCmL06NE51vjMj3feecfs59mzZwP/1qL76aefaNCggdnnpkKhYNq0acyePZupU6fSqFEj5syZw61bt5g+fTpHjhzhscceY+7cudk+b3/++WdsbW2LdYZICeCIMqko6aX5TXEtaCplbimx1kiHzYs10gtzSmUsbNuzPpwtzYKl1+vp2bNn/k9QCPFIKEywviC1Fgo77r+gwf/8vlfOmzePs2fPsmrVKtOUo4U9Zl5Kqo7A9u3buXDhAv/9739RqVTUrFmTnTt3EhERke0chXhYuLm58fHHH2dbfvr06WzLXnrppTy/yFetWtXi/rIMHz6c4cOHF7ktnTt3Nqt7GBkZyY0bN3jxxRdzPFZOx7ZUBD4/+89J7dq1LbZ53bp1FrfPqV1PP/20aVavLE888YTZzw4ODnz44Yf53mdOBe+zDBw4sNCZIX369GHx4sVMmDDBrKBxUX4PlnTo0CFbtuiDQ5jyewxL2+XUp9OnT89X+x7Upk0b2rRpk+s2QUFBFq+ZnOS17U8//WQ2c2+WVq1asWvXLrNlvr6+fPvtt7nub9++fTz11FPFWrdHAjiizCpseml+00oLmkqZV0psUdNh86Mw6YXXrl3LM5WxsG2vUqUKNWvWNKVkVqxYkcOHD7Nnzx6mT59uVvxLCCEelN/gd0FqLRR23H9+g/8FsWnTJnbu3MnMmTMt1q+x9gOHkqgjcOfOHZYtW8bQoUNNRTpr1aoFGD9vJIAjRNmRkpLCkiVLaNGiBW5uboSFhbFx40Y8PT1Nk3CU5f0/rJ599lk+++wzvv76a/r161fazXmk7dy502r7unbtGqdPn2bbtm1W26clEsARZVZh00vzm1ZamFTK3FJii5oOmx+FSS/09PTMM5WxsG1XKBQsWLCAuXPnsnjxYgwGA/Xr12fZsmX5LoIphHi05TeAnN9aC4Ud95/f4H9+nTt3jsWLF9O+fXv8/Pw4f/68aZ27uzv+/v7F8sChuOoIZJk1a5ZpqtwsNWrUQKFQcO3aNbM6AkKI0qVSqYiKimLu3LnExcXh5ORE8+bNGTNmjNlwzrK6/4eVWq3mgw8+kNphD5no6GimTp1a7A+wFQaDwVCsRxBCCCHEI2/16tWsXbvWYjrz33//zZo1azh9+nS2APL96dT79+9nzZo13Llzh8qVKzNixAjWrl1Ls2bNmDBhgmm7I0eOsGLFCm7fvk1AQABjx45l/fr1VKpUyZQWvnr1avbu3cuePXsAY52dOXPm8OuvvwLG4P+AAQN45ZVX+OCDD0wp1rmdx/37zMpEtCRr7H1+j5mSksLs2bM5fvy42QOHB88hy7Fjx1izZg1Xr141C/RnBX1yOodp06YRHh6e48OMPXv2MGvWLP773/9mm9q3V69e1KlTJ9chIUIIIYQoGgngCCGEEKJcioyMpFevXkyZMsU0HbYQQgghxMNKhlAJIYQQosyTWgtCCCGEeNRJAEcIIYQQZZ7UWhBCCCHEo06GUAkhhBBCCCGEEEKUccrSboAQQgghhBBCCCGEyJ0EcIQQQgghhBBCCCHKOAngCCGEEEIIIYQQQpRxEsARQgghhBBCCCGEKOMkgCOEEEIIIYQQQghRxkkARwghhBBCCCGEEKKMkwCOEEIIIYQQQgghRBknARwhhBBCCCGEEEKIMk4COEIIIYQQQgghhBBlnARwhBBCCCGEEEIIIco4CeAIIYQQQgghhBBClHESwBFCCCGEEEIIIYQo4ySAI4QQQgghhBBCCFHGSQBHCCGEEEIIIYQQooyTAI4QQgghhBBCCCFEGfd/YV3HKY3lcTkAAAAASUVORK5CYII=\n"
          },
          "metadata": {}
        }
      ],
      "source": [
        "# Figure 9: three members under perturbation\n",
        "fig, axs = plt.subplots(1, 3, figsize=(7.6, 2.85)); fig.subplots_adjust(left=0.07, right=0.985, top=0.80, bottom=0.17, wspace=0.33)\n",
        "OR3 = [\"#F0B88E\", \"#D8712B\", \"#8F4311\"]      # one hue, light to dark, for an ordered parameter (search member)\n",
        "BL3 = [\"#9EC3E8\", \"#2E6FB7\", \"#143F73\"]      # the same for the descent members\n",
        "MK = [\"o\", \"s\", \"D\"]; LS = [\"-\", (0, (5, 2)), (0, (1, 1.4))]\n",
        "\n",
        "# ---- simplex: relative noise on the Klee--Minty program ----\n",
        "ax = axs[0]; F = D[\"frag_simplex\"]\n",
        "for (n, col, mk, ls) in zip((\"8\", \"10\", \"12\"), OR3, MK, LS):\n",
        "    rows = F[n][\"rows\"]; s = np.array([r[\"sigma\"] for r in rows]); med = np.array([r[\"median\"] for r in rows])\n",
        "    ax.fill_between(s, [r[\"q25\"] for r in rows], [r[\"q75\"] for r in rows], color=col, alpha=0.22, lw=0, zorder=2)\n",
        "    ax.loglog(s, med, color=col, lw=1.5, ls=ls, marker=mk, ms=2.6, zorder=3)\n",
        "    ax.text(1.25e-4, F[n][\"exact\"] * 1.18, f\"$n={n}$:  $2^n-1={F[n]['exact']}$\", fontsize=6.4, color=INK, va=\"bottom\")\n",
        "lo, hi = F[\"8\"][\"rescaled\"], F[\"12\"][\"rescaled\"]\n",
        "ax.axhspan(lo, hi, color=\"#D9DDE2\", lw=0, zorder=1)\n",
        "ax.text(1.25e-4, lo * 0.86, f\"same program, constraints rescaled,\\nno noise: $2n-1$ = {lo}, {F['10']['rescaled']}, {hi} pivots\",\n",
        "        fontsize=6.2, color=INK, ha=\"left\", va=\"top\", linespacing=1.25)\n",
        "ax.set_xlim(1e-4, 0.6); ax.set_ylim(3.2, 1.6e4); panel_axes(ax, r\"relative noise $\\sigma$\", \"pivots (median, quartiles)\"); ax.minorticks_off()\n",
        "head(ax, \"Simplex\", \"Klee–Minty program, Dantzig's rule\")\n",
        "\n",
        "# ---- Newton: quadratic regularization ----\n",
        "ax = axs[1]; lam = np.array(D[\"frag_newton_lams\"]); x0 = 2e-14\n",
        "for (m, col, mk, ls) in zip((\"2\", \"4\", \"8\"), BL3, MK, LS):\n",
        "    y = np.array(D[\"frag_newton\"][m])\n",
        "    ax.semilogx(lam[1:], y[1:], color=col, lw=1.5, ls=ls, marker=mk, ms=2.4, zorder=3)\n",
        "    ax.scatter([x0], [y[0]], s=22, marker=mk, color=col, zorder=4, clip_on=False)\n",
        "    ax.text(x0 * 3.2, y[0] - (15 if m == \"2\" else 0), f\"$m={m}$:  {y[0]}\", fontsize=6.4, color=INK, va=\"center\")\n",
        "ax.axvline(2.4e-13, color=\"#B9BEC5\", lw=0.7, ls=(0, (2, 2)))\n",
        "ax.set_xlim(7e-15, 3); ax.set_ylim(0, 215); panel_axes(ax, r\"regularization $\\lambda$\", \"Newton iterations\"); ax.minorticks_off()\n",
        "ax.set_xticks([x0, 1e-12, 1e-8, 1e-4, 1]); ax.set_xticklabels([\"0\", \"$10^{-12}$\", \"$10^{-8}$\", \"$10^{-4}$\", \"$1$\"])\n",
        "ax.text(3e-9, 62, r\"any $\\lambda>0$: the count no\" + \"\\n\" + r\"longer depends on $m$\", fontsize=6.4, color=MUT, linespacing=1.25)\n",
        "head(ax, \"Newton\", r\"$x^{2m}+\\frac{\\lambda}{2}x^2$, distance $10^{-6}$\")\n",
        "\n",
        "# ---- gradient: Gaussian averaging of the rippled bowl ----\n",
        "ax = axs[2]; sw = np.array(D[\"frag_gd_sw\"])\n",
        "for (rho, col, mk, ls) in zip((\"16\", \"64\", \"256\"), BL3, MK, LS):\n",
        "    y = np.array(D[\"frag_gd\"][rho])\n",
        "    ax.semilogy(sw, y, color=col, lw=1.5, ls=ls, marker=mk, ms=2.4, markevery=4, zorder=3)\n",
        "    ax.text(0.12, y[0] * 0.62, rf\"$\\rho={rho}$\", fontsize=6.4, color=INK, va=\"top\")\n",
        "ax.set_xlim(-0.1, 4.1); ax.set_ylim(1.5, 4e3); panel_axes(ax, r\"averaging width $s$ (in units of $1/\\omega$)\", \"gradient steps\"); ax.minorticks_off()\n",
        "head(ax, \"Gradient\", r\"rippled bowl, $\\varepsilon=10^{-3}$\")\n",
        "fig9 = fig\n",
        "plt.show()"
      ]
    }
  ],
  "metadata": {
    "colab": {
      "provenance": []
    },
    "kernelspec": {
      "display_name": "Python 3",
      "name": "python3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "nbformat": 4,
  "nbformat_minor": 0
}
